Floer cohomology of Platonic Lagrangians

We analyse holomorphic discs on Lagrangian SU(2)-orbits in a family of quasihomogeneous threefolds of SL(2, C), previously studied by Evans-Lekili, introducing several techniques that should be applicable to wider classes of homogeneous Lagrangians. By studying the closed-open map we place strong restrictions on the self-Floer cohomology of these Lagrangians, which we then compute using the Biran-Cornea pearl complex.

==> PlatonicLagrangians.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    141158,       3640]
NotebookOptionsPosition[    138768,       3576]
NotebookOutlinePosition[    139131,       3592]
CellTagsIndexPosition[    139088,       3589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Code", " ", "for", " ", 
    RowBox[{
    "\"\<Floer cohomology of Platonic Lagrangians\>\"", ".", "  ", "The"}], 
    " ", "code", " ", "cells", " ", "chould", " ", "be", " ", "executed", " ",
     "in", " ", "order", " ", "as", " ", "some", " ", "rely", " ", "on", " ", 
    "definitions", " ", "in", " ", "previous", " ", "cells"}], ",", " ", 
   RowBox[{
   "and", " ", "occasionally", " ", "variables", " ", "are", " ", 
    "overwritten", " ", 
    RowBox[{"later", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.6865419601429987`*^9}, {3.6865429307311754`*^9, 
   3.6865429579557495`*^9}, {3.686543244362583*^9, 3.686543321865768*^9}, {
   3.6865433825844407`*^9, 3.6865433989006243`*^9}, {3.686543510923953*^9, 
   3.6865436331989555`*^9}, {3.6866285675852394`*^9, 
   3.6866285877761087`*^9}, {3.686837692627593*^9, 3.6868377261351233`*^9}, {
   3.6870698875194387`*^9, 3.6870698972713757`*^9}, {3.6870849630301037`*^9, 
   3.687084971342266*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Begin", " ", "by", " ", "setting", " ", "a", " ", "private", " ", 
     "context", " ", "for", " ", "the", " ", "notebook"}], ",", " ", 
    RowBox[{"so", " ", "it", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "interfere", " ", "with", " ", "any", 
     " ", "other", " ", "open", " ", 
     RowBox[{"notebooks", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
    RowBox[{"CellContext", "\[Rule]", "Notebook"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.6865419601429987`*^9}, {3.6865429307311754`*^9, 
   3.6865429579557495`*^9}, {3.686543244362583*^9, 3.686543321865768*^9}, {
   3.6865433825844407`*^9, 3.6865433989006243`*^9}, {3.686543510923953*^9, 
   3.6865436331989555`*^9}, {3.6866285675852394`*^9, 
   3.6866285877761087`*^9}, {3.686837692627593*^9, 3.6868377261351233`*^9}, {
   3.6870698875194387`*^9, 3.6870698972713757`*^9}, {3.6870849630301037`*^9, 
   3.6870849922485237`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Define", " ", "a", " ", "function", " ", "which", " ", "lists", " ", 
     "the", " ", "distinct", " ", "prime", " ", "factors", " ", "of", " ", 
     "an", " ", 
     RowBox[{"integer", ".", "  ", "It"}], " ", "uses", " ", "FactorInteger", 
     " ", "to", " ", "find", " ", "the", " ", "prime", " ", "factors", " ", 
     "with", " ", "multiplicities"}], ",", " ", 
    RowBox[{"drops", " ", "the", " ", "multiplicities"}], ",", " ", 
    RowBox[{
     RowBox[{"then", " ", "drops"}], " ", "-", 
     RowBox[{"1", " ", "if", " ", "it", " ", 
      RowBox[{"occurs", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PrimeList", "=", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"FactorInteger", "[", "#", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
        RowBox[{"x_", "/;", 
         RowBox[{"x", ">", "0"}]}]}], "]"}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Redefine", " ", "polynomial", " ", "GCD", " ", "so", " ", "as", " ", 
     "not", " ", "to", " ", "treat", " ", "algebraic", " ", "numbers", " ", 
     "in", " ", "coefficients", " ", "of", " ", "polynomials", " ", "as", " ",
      "independent", " ", 
     RowBox[{"variables", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PolynomialGCD2", "=", 
     RowBox[{
      RowBox[{"PolynomialGCD", "@@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Catenate", "[", 
         RowBox[{"{", 
          RowBox[{"#", ",", " ", 
           RowBox[{"{", 
            RowBox[{"Extension", "\[Rule]", "Automatic"}], "}"}]}], "}"}], 
         "]"}], "]"}]}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Define", " ", "a", " ", "function", " ", "that", " ", "takes", " ", "a",
       " ", "polynomial", " ", "in", " ", "a", " ", "and", " ", "z"}], ",", 
     " ", 
     RowBox[{"simplifies", " ", "each", " ", "coefficient"}], ",", " ", 
     RowBox[{"and", " ", "then", " ", "reassembles", " ", 
      RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simp", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", " ", "z", ",", " ", "i"}], "]"}], ",", " ", 
            "a", ",", " ", "j"}], "]"}], "]"}], 
         RowBox[{"z", "^", "i"}], " ", 
         RowBox[{"a", "^", "j"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", 
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", " ", "z"}], "]"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "0", ",", " ", 
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", " ", "a"}], "]"}]}], "}"}]}], "]"}], "&"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.6865419601429987`*^9}, {3.6865429307311754`*^9, 
   3.6865429579557495`*^9}, {3.686543244362583*^9, 3.686543321865768*^9}, {
   3.6865433825844407`*^9, 3.6865433989006243`*^9}, {3.686543510923953*^9, 
   3.6865436331989555`*^9}, {3.6866285675852394`*^9, 
   3.6866285687882957`*^9}, {3.6868056235553474`*^9, 
   3.6868056848967457`*^9}, {3.6868059566437845`*^9, 3.6868059775854254`*^9}, 
   3.686807295800024*^9, {3.6870699243709145`*^9, 3.687069925027178*^9}, {
   3.6881980008126698`*^9, 3.6881980306784897`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Corollary", " ", "4.8", ".4", " ", "and", " ", "Corollary", " ", "6.1", 
   RowBox[{".3", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6870697224826913`*^9, 3.687069739408075*^9}, {
  3.687074958739154*^9, 3.687074971085313*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Matrices", " ", "for", " ", "H", "*", " ", "and", " ", "E", "*", " ", 
    "for", " ", 
    RowBox[{"triangle", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TriH", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TriE", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", "0"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Characteristic", " ", "polynomials", " ", "for", " ", "4", "H", "*", " ",
      "and", " ", "3", "E", "*", "."}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"poly1", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"CharacteristicPolynomial", "[", 
      RowBox[{
       RowBox[{"4", "TriH"}], ",", " ", "lambda"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"poly2", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"CharacteristicPolynomial", "[", 
      RowBox[{
       RowBox[{"3", "TriE"}], ",", " ", "lambda"}], "]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.6865419601429987`*^9}, {3.6865429307311754`*^9, 
   3.6865429579557495`*^9}, {3.686543244362583*^9, 3.6865432457375956`*^9}, {
   3.686627611126733*^9, 3.6866276167062387`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Matrices", " ", "for", " ", "H", "*", " ", "and", " ", "E", "*", " ", 
    "for", " ", 
    RowBox[{"tetrahedron", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TH", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "2"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "2", ",", " ", "0", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TE", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "2"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", "0"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Characteristic", " ", "polynomials", " ", "for", " ", "3", "H", "*", " ",
      "and", " ", "4", "E", "*", "."}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"poly1", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"CharacteristicPolynomial", "[", 
      RowBox[{
       RowBox[{"3", "TH"}], ",", " ", "lambda"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"poly2", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"CharacteristicPolynomial", "[", 
      RowBox[{
       RowBox[{"4", "TE"}], ",", " ", "lambda"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sub", " ", "in", " ", "values", " ", "and", " ", "find", " ", "prime", 
     " ", 
     RowBox[{"factors", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PrimeList", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"poly1", "/.", 
       RowBox[{"lambda", "\[Rule]", "4"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"poly1", "/.", 
       RowBox[{"lambda", "\[Rule]", 
        RowBox[{"-", "4"}]}]}], ")"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"PrimeList", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"poly2", "/.", 
       RowBox[{"lambda", "\[Rule]", "4"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"poly2", "/.", 
       RowBox[{"lambda", "\[Rule]", 
        RowBox[{"-", "4"}]}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.6865419601429987`*^9}, {3.6865420047939653`*^9, 
   3.6865420112953935`*^9}, {3.686542524088479*^9, 3.6865425709731703`*^9}, {
   3.686542963191595*^9, 3.68654301996804*^9}, {3.686543215401494*^9, 
   3.6865432375795646`*^9}, {3.686543331649398*^9, 3.6865433402141128`*^9}, {
   3.686543642872343*^9, 3.6865436628764553`*^9}, {3.6870697598034487`*^9, 
   3.6870697821215267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Matrices", " ", "for", " ", "H", "*", " ", "and", " ", "E", "*", " ", 
    "for", " ", 
    RowBox[{"octahedron", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"OH", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "3", ",", " ", "0", ",", " ", "5"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "5", ",", " ", "0", ",", " ", "8"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OE", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Characteristic", " ", "polynomials", " ", "for", " ", "2", "H", "*", " ",
      "and", " ", "6", "E", "*", "."}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"poly1", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"CharacteristicPolynomial", "[", 
      RowBox[{
       RowBox[{"2", "OH"}], ",", " ", "lambda"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"poly2", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"CharacteristicPolynomial", "[", 
      RowBox[{
       RowBox[{"6", "OE"}], ",", " ", "lambda"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sub", " ", "in", " ", "values", " ", "and", " ", "find", " ", "prime", 
     " ", 
     RowBox[{"factors", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PrimeList", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"poly1", "/.", 
       RowBox[{"lambda", "\[Rule]", "6"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"poly1", "/.", 
       RowBox[{"lambda", "\[Rule]", 
        RowBox[{"-", "6"}]}]}], ")"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"PrimeList", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"poly2", "/.", 
       RowBox[{"lambda", "\[Rule]", "8"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"poly2", "/.", 
       RowBox[{"lambda", "\[Rule]", 
        RowBox[{"-", "8"}]}]}], ")"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Only", " ", "consider", " ", "the"}], " ", "+", 
      RowBox[{"8", " ", "case", " ", "in", " ", "the", " ", "latter"}]}], ",",
      " ", 
     RowBox[{"for", " ", "Corollary", " ", "6.1", 
      RowBox[{".3", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PrimeList", "[", 
    RowBox[{"(", 
     RowBox[{"poly2", "/.", 
      RowBox[{"lambda", "\[Rule]", "8"}]}], ")"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.6865419601429987`*^9}, {3.6865420047939653`*^9, 
   3.6865420112953935`*^9}, {3.686542524088479*^9, 3.6865426929824395`*^9}, {
   3.686543675629401*^9, 3.6865436991185856`*^9}, {3.6865437919083977`*^9, 
   3.6865438402008543`*^9}, {3.686544398400607*^9, 3.6865444322682657`*^9}, {
   3.686545781298664*^9, 3.686545794614131*^9}, {3.686545867817712*^9, 
   3.6865458852744193`*^9}, {3.686546183197392*^9, 3.6865461876827774`*^9}, {
   3.68654623220812*^9, 3.6865462382879457`*^9}, {3.6865462774999084`*^9, 
   3.6865462895962706`*^9}, {3.6866276416640444`*^9, 
   3.6866277035834284`*^9}, {3.6866277462508717`*^9, 3.68662775448682*^9}, {
   3.68662852439004*^9, 3.686628524561903*^9}, {3.687069790998615*^9, 
   3.6870697912642436`*^9}, {3.687069984430253*^9, 3.6870699904152484`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Matrix", " ", "and", " ", "characteristic", " ", "polynomial", " ", "for",
     " ", "H", "*", " ", "for", " ", 
    RowBox[{"icosahedron", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"IH", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "24", ",", " ", "0", ",", " ", "88"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2", ",", " ", "0", ",", " ", "22"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "22", ",", " ", "0", ",", " ", "68"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "2"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"poly1", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"CharacteristicPolynomial", "[", 
      RowBox[{"IH", ",", " ", "lambda"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sub", " ", "in", " ", "values", " ", "and", " ", "find", " ", "prime", 
     " ", 
     RowBox[{"factors", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PrimeList", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"poly1", "/.", 
       RowBox[{"lambda", "\[Rule]", "12"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"poly1", "/.", 
       RowBox[{"lambda", "\[Rule]", 
        RowBox[{"-", "12"}]}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.6865419601429987`*^9}, {3.6865420047939653`*^9, 
   3.6865420112953935`*^9}, {3.686542524088479*^9, 3.6865425709731703`*^9}, {
   3.686542603448454*^9, 3.686542639799424*^9}, {3.6865427019686327`*^9, 
   3.68654275857285*^9}, {3.686543746147937*^9, 3.68654376063527*^9}, 
   3.6865444482557955`*^9, {3.686627719165867*^9, 3.6866277287149253`*^9}, {
   3.6870700078097553`*^9, 3.6870700080286684`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Lemma", " ", "B", 
   RowBox[{".1", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.686541728589856*^9}, {3.686628612088926*^9, 3.6866286248413763`*^9}, {
   3.687074981243074*^9, 3.6870749813525023`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Create", " ", "matrices", " ", "giving", " ", "the", " ", "infinitesimal",
     " ", "action", " ", "of", " ", "generators", " ", "of", " ", "sl", 
    RowBox[{"(", 
     RowBox[{"2", ",", " ", "C"}], ")"}], " ", "on", " ", 
    RowBox[{"C", "^", "13."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M1", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"Table", "[", 
       RowBox[{"i", ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "12", ",", " ", 
          RowBox[{"-", "12"}], ",", " ", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M2", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", "12"}], "}"}]}], "]"}], ",", 
       " ", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "12", ",", " ", "1", ",", " ", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"-", "1"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366417649268*^9}, 3.683369562965222*^9, {3.686541726979734*^9, 
   3.686541728589856*^9}, {3.686628612088926*^9, 3.6866286132768154`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "points", " ", "p", " ", "and", " ", 
    RowBox[{"q", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"-", "11"}], 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ",", " ", "0", ",", " ", "0", ",", 
       " ", 
       RowBox[{"-", "33"}], ",", " ", "0", ",", " ", "0", ",", " ", 
       RowBox[{"11", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ",", " ", "0", ",", " ", "0", ",", 
       " ", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", 
       RowBox[{"11", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ",", " ", "0", ",", " ", "0", ",", 
       " ", 
       RowBox[{"-", "33"}], ",", " ", "0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"-", "11"}], 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ",", " ", "0", ",", " ", "0", ",", 
       " ", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Construct", " ", "the", " ", "span", " ", "of", " ", "T_pX", " ", "and", 
     " ", "T_qX", " ", "as", " ", "the", " ", "rows", " ", "of", " ", "the", 
     " ", "matrix", " ", 
     RowBox[{"TpqSpan", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TpqSpan", "=", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", 
       RowBox[{"M1", ".", "p"}], ",", " ", 
       RowBox[{"M2", ".", "p"}], ",", " ", 
       RowBox[{"M3", ".", "p"}], ",", " ", "q", ",", " ", 
       RowBox[{"M1", ".", "q"}], ",", " ", 
       RowBox[{"M2", ".", "q"}], ",", " ", 
       RowBox[{"M3", ".", "q"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Define", " ", "the", " ", "four", " ", "points", " ", "spanning", " ", 
      RowBox[{"T_PX", ".", "  ", "To"}], " ", "allow", " ", "k", " ", "and", 
      " ", "l", " ", "to", " ", "vary", " ", "over", " ", 
      RowBox[{"CP", "^", "1"}]}], ",", " ", 
     RowBox[{"we", " ", "write", " ", "them", " ", "as", " ", 
      RowBox[{"kn", "/", "kd"}], " ", "and", " ", 
      RowBox[{"ln", "/", "ld"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", " ", "for", " ", "numerator"}], ",", " ", 
        RowBox[{"d", " ", "for", " ", "denominator"}]}], ")"}], " ", "with", 
      " ", "kn"}], ",", " ", "kd", ",", " ", "ln", ",", " ", 
     RowBox[{"ld", " ", 
      RowBox[{"finite", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kn", "+", 
           RowBox[{"kd", " ", "y"}]}], ")"}], "^", "11"}], 
        RowBox[{"(", 
         RowBox[{"ln", "+", 
          RowBox[{"ld", " ", "y"}]}], ")"}]}], ",", " ", "y"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"kn", "+", 
          RowBox[{"kd", " ", "y"}]}], ")"}], "^", "12"}], ",", " ", "y"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v3", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kn", "+", 
           RowBox[{"kd", " ", "y"}]}], ")"}], "^", "10"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ln", "+", 
           RowBox[{"ld", " ", "y"}]}], ")"}], "^", "2"}]}], ",", " ", "y"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v4", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kn", "+", 
           RowBox[{"kd", " ", "y"}]}], ")"}], "^", "6"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ln", "+", 
           RowBox[{"ld", " ", "y"}]}], ")"}], "^", "6"}]}], ",", " ", "y"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Combine", " ", "them", " ", "as", " ", "the", " ", "rows", " ", "of", 
     " ", "a", " ", 
     RowBox[{"matrix", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TPSpan", "=", 
     RowBox[{"{", 
      RowBox[{"v1", ",", " ", "v2", ",", " ", "v3", ",", " ", "v4"}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Define", " ", "the", " ", "vectors", " ", "claimed", " ", "to", " ", 
       "span", " ", "the", " ", "perp", " ", "of"}], " ", "<", "T_pX"}], ",", 
     " ", 
     RowBox[{"T_qX", ">", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"perp", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "33", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",",
          " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", 
         "0", ",", " ", "0", ",", " ", "0", ",", " ", "33"}], "}"}], ",", 
       "  ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
         " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0",
          ",", " ", "0", ",", " ", "33", ",", " ", "0"}], "}"}], ",", "  ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "33", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",",
          " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", 
         "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1", ",", 
         " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0",
          ",", " ", "3", ",", " ", "0", ",", " ", "0"}], "}"}], ",", "  ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "0", ",", " ", "3", ",", " ", "0", ",", " ", "0", ",", 
         " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1", ",", " ", "0",
          ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Check", " ", "that", " ", "they", " ", "are", " ", "linearly", " ", 
     "independent", " ", "and", " ", "orthogonal", " ", "to", " ", "the", " ",
      "span", " ", "of", " ", "T_pX", " ", "and", " ", 
     RowBox[{"T_qX", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "perp", "]"}], "\[IndentingNewLine]", 
   RowBox[{"perp", ".", 
    RowBox[{"Transpose", "[", "TpqSpan", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683366025128167*^9, 3.683366197100589*^9}, {
   3.683366256316537*^9, 3.683366259268338*^9}, {3.6833662929750443`*^9, 
   3.683366326790244*^9}, 3.683366399730893*^9, {3.683366440569648*^9, 
   3.683366555323111*^9}, {3.6833676846585903`*^9, 3.683367729873374*^9}, {
   3.683367798748247*^9, 3.683367853500063*^9}, {3.6833695655584784`*^9, 
   3.683369575462555*^9}, {3.686628786930394*^9, 3.686628792994425*^9}, {
   3.686632461589152*^9, 3.68663249064695*^9}, {3.6870700393783007`*^9, 
   3.687070039659629*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Apply", " ", "the", " ", "functionals", " ", "orthogonal", " ", "to", " ",
     "T_pX", " ", "and", " ", "T_qX", " ", "to", " ", "get", " ", "the", " ", 
    "5", "x4", " ", "matrix", " ", "we", " ", "know", " ", "to", " ", "have", 
    " ", "rank", " ", "3."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Rank3Mx", "=", 
     RowBox[{"perp", ".", 
      RowBox[{"Transpose", "[", "TPSpan", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Compute", " ", "the", " ", "4", "x4", " ", 
     RowBox[{"minors", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rank3MxMinors", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Minors", "[", 
        RowBox[{"Rank3Mx", ",", " ", "4"}], "]"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6833662126350613`*^9, 3.6833662665578423`*^9}, {
   3.6833665987187757`*^9, 3.68336675494573*^9}, {3.683366787809237*^9, 
   3.683366817291421*^9}, {3.6833677532511587`*^9, 3.683367769461281*^9}, {
   3.683368721913147*^9, 3.683368728543735*^9}, {3.683369578375017*^9, 
   3.6833696155917053`*^9}, {3.6866298783295946`*^9, 3.68662989655311*^9}, {
   3.6866301209848075`*^9, 3.6866301296583853`*^9}, {3.6866305704124393`*^9, 
   3.686630724743901*^9}, {3.6866323247268515`*^9, 3.6866323536071544`*^9}, 
   3.686632457682005*^9, 3.686632721560503*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Check", " ", "that", " ", "if", " ", "k"}], "=", 
     RowBox[{
     "0", " ", "and", " ", "l", " ", "is", " ", "finite", " ", "then", " ", 
      "l", " ", "is", " ", "also", " ", "0"}]}], ",", " ", 
    RowBox[{
    "contradicting", " ", "distinctness", " ", "of", " ", "k", " ", "and", 
     " ", 
     RowBox[{"l", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"Rank3MxMinors", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"kn", "\[Rule]", "0"}], ",", " ", 
       RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"ln", "\[Rule]", "l"}], ",", " ", 
       RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vice", " ", 
     RowBox[{"versa", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"Rank3MxMinors", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"kn", "\[Rule]", "k"}], ",", " ", 
       RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"ln", "\[Rule]", "0"}], ",", " ", 
       RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Check", " ", "that", " ", "if", " ", "k"}], "=", 
      RowBox[{"\\", "infty"}]}], ",", " ", 
     RowBox[{"so", " ", "l", " ", "is", " ", "finite"}], ",", " ", 
     RowBox[{
      RowBox[{"then", " ", "l"}], "=", 
      RowBox[{"0.", "  ", "So", " ", "u", " ", "passes", " ", 
       RowBox[{"through", " ", "[", 
        RowBox[{
         RowBox[{"x", "^", "11"}], " ", "y"}], "]"}], " ", "and", " ", "its", 
       " ", "double", " ", "also", " ", "passes", " ", 
       RowBox[{"through", " ", "[", 
        RowBox[{"x", " ", 
         RowBox[{"y", "^", "11"}]}], "]"}], " ", "by", " ", 
       RowBox[{"reflection", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"Rank3MxMinors", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"kn", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"kd", "\[Rule]", "0"}], ",", " ", 
       RowBox[{"ln", "\[Rule]", "l"}], ",", " ", 
       RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vice", " ", 
     RowBox[{"versa", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"Rank3MxMinors", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"kn", "\[Rule]", "k"}], ",", " ", 
       RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"ln", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"ld", "\[Rule]", "0"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Check", " ", "that", " ", "the", " ", "projective", " ", "span", " ", 
      "of", " ", "T_pX"}], ",", " ", "T_qX", ",", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{
        RowBox[{"x", "^", "11"}], " ", "y"}], "]"}], " ", 
      RowBox[{"and", " ", "[", 
       RowBox[{"x", " ", 
        RowBox[{"y", "^", "11"}]}], "]"}], " ", "has", " ", "dimension", " ", 
      "9."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Catenate", "[", 
     RowBox[{"{", 
      RowBox[{"TpqSpan", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v1", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"kn", "\[Rule]", "1"}], ",", " ", 
             RowBox[{"kd", "\[Rule]", "0"}], ",", " ", 
             RowBox[{"ln", "\[Rule]", "0"}], ",", " ", 
             RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], ")"}], ",", " ", 
         RowBox[{"(", 
          RowBox[{"v1", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"kn", "\[Rule]", "0"}], ",", " ", 
             RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
             RowBox[{"ln", "\[Rule]", "1"}], ",", " ", 
             RowBox[{"ld", "\[Rule]", "0"}]}], "}"}]}], ")"}]}], "}"}]}], 
      "}"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/e2NPXN54WtHsWpGdhDdsSuDB0SvemCvCqL/PPlo
CaJFPKdbg2iHO6ZeIHrLi+BYEP3iT0QFiM4w+NcEou/s67oGonOOHmCqANIr
LJ+zgei8JcpcINqVSV8WRLNfmq0Bou0LinRAtJVsoguI1sjLjADRfKe/xoLo
gtRH2RvKXzueeh2TA6IvvJVfDaKPTbt4AET7h7w4B6LnTl59GURX3PW5CaJv
LVL+C6K5UnoDNwLpNk2tMBDdUFewAUQfuuN6AERf5qs6AqKv2N++BaKF3b9c
2Qukr4V53wDRHtdUJdkqXjtG3rsMpr3M5MJA9AQzPTA9ay/TIxAteOvTYxCt
fy7Toh1I3/XNA9MAohi1Kg==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Construct", " ", "the", " ", "five", " ", "polynomials", " ", "and", " ", 
    "cancel", " ", "off", " ", "the", " ", "common", " ", 
    RowBox[{"factor", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"polys", "=", 
     RowBox[{"(", 
      RowBox[{"Rank3MxMinors", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"kn", "\[Rule]", "k"}], ",", " ", 
         RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
         RowBox[{"ln", "\[Rule]", "l"}], ",", " ", 
         RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", "polys", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polys", "=", 
     RowBox[{"polys", "/", 
      RowBox[{"(", 
       RowBox[{"9801", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "l"}], ")"}], "^", "6"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Compute", " ", "the", " ", "matrix", " ", 
     RowBox[{"F", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"polys", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", "l", ",", " ", "j"}], 
        "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", " ", ",", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "0", ",", " ", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "3", "x3", " ", "minors", " ", 
     RowBox[{"vanish", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Minors", "[", 
    RowBox[{"F", ",", " ", "3"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "GCD", " ", "of", " ", "the", " ", "2", "x2", " ", "minors", 
      " ", "is", " ", "non"}], "-", 
     RowBox[{"zero", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Minors", "[", 
      RowBox[{"F", ",", " ", "2"}], "]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.683370517394393*^9, 3.6833706723527184`*^9}, {
   3.6866331598483987`*^9, 3.686633163958748*^9}, {3.686633448652896*^9, 
   3.6866334608584757`*^9}, {3.686633493007204*^9, 3.6866335789971285`*^9}, {
   3.6866336494441524`*^9, 3.686633768657152*^9}, {3.686633840795617*^9, 
   3.686633842624116*^9}, {3.686633883616192*^9, 3.6866339539955597`*^9}, {
   3.686634512712433*^9, 3.6866345171040297`*^9}, {3.686635399918107*^9, 
   3.6866354376759825`*^9}, {3.68663547029416*^9, 3.686635516455413*^9}, {
   3.68663557138972*^9, 3.686635572858677*^9}, 3.6866357002925377`*^9, {
   3.686639692466359*^9, 3.6866397618235807`*^9}, {3.6866398447313223`*^9, 
   3.686639871550455*^9}, {3.686646199437564*^9, 3.6866463227920957`*^9}, {
   3.686805714184608*^9, 3.686805716419431*^9}, {3.686805838539652*^9, 
   3.6868058474637804`*^9}, {3.6868059032887135`*^9, 3.686805904429412*^9}, {
   3.6868059982457943`*^9, 3.6868060071226854`*^9}, {3.6868073548076572`*^9, 
   3.686807356104553*^9}, {3.686807393240569*^9, 3.6868074298100867`*^9}, {
   3.6868074637475224`*^9, 3.6868074641382184`*^9}, {3.68707026132022*^9, 
   3.6870702795740075`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Find", " ", "the", " ", "right", " ", "kernel", " ", "of", " ", 
     RowBox[{"F", ".", "  ", "The"}], " ", "reason", " ", "for", " ", "the", 
     " ", "two", " ", "Reverse", " ", "commands", " ", "is", " ", "to", " ", 
     "make", " ", "Mathemtica", " ", "find", " ", "the", " ", "basis", " ", 
     "in", " ", "the", " ", "form", " ", 
     RowBox[{"(", 
      RowBox[{"1", ",", " ", "0", ",", " ", 
       RowBox[{"-", 
        RowBox[{",", " ", "-"}]}]}], ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0", ",", " ", "1", ",", " ", 
       RowBox[{"-", 
        RowBox[{",", " ", "-"}]}]}], ")"}], " ", "rather", " ", "than", " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{",", " ", 
        RowBox[{"-", 
         RowBox[{",", " ", "0", ",", " ", "1"}]}]}]}], ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{",", " ", 
        RowBox[{"-", 
         RowBox[{",", " ", "1", ",", " ", "0"}]}]}]}], ")"}], "."}]}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ker", "=", 
     RowBox[{"Reverse", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Reverse", "[", 
          RowBox[{"F", ",", " ", "2"}], "]"}], "]"}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"This", " ", "really", " ", "is", " ", "the", " ", "kernel"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"F", ".", "ker"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Construct", " ", "g_", "1", " ", "and", " ", "display", " ", "the", " ", 
     "two", " ", "basis", " ", 
     RowBox[{"vectors", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"g1", "=", 
    RowBox[{"Denominator", "[", 
     RowBox[{"ker", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", " ", "1"}], "]"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"k", "^", "3"}], "g1", " ", 
     RowBox[{
      RowBox[{"Transpose", "[", "ker", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"k", "^", "4"}], "g1", " ", 
     RowBox[{
      RowBox[{"Transpose", "[", "ker", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.683370517394393*^9, 3.6833706723527184`*^9}, {
   3.6866331598483987`*^9, 3.686633163958748*^9}, {3.686633448652896*^9, 
   3.6866334608584757`*^9}, {3.686633493007204*^9, 3.6866335789971285`*^9}, {
   3.6866336494441524`*^9, 3.686633768657152*^9}, {3.686633840795617*^9, 
   3.686633842624116*^9}, {3.686633883616192*^9, 3.6866339539955597`*^9}, {
   3.686634512712433*^9, 3.6866345171040297`*^9}, {3.686635399918107*^9, 
   3.6866354376759825`*^9}, {3.68663547029416*^9, 3.686635516455413*^9}, {
   3.68663557138972*^9, 3.686635572858677*^9}, 3.6866357002925377`*^9, {
   3.686639692466359*^9, 3.6866397618235807`*^9}, {3.6866398447313223`*^9, 
   3.686639871550455*^9}, {3.686646199437564*^9, 3.686646446300833*^9}, {
   3.687070950304015*^9, 3.6870709970954056`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Construct", " ", "alpha"}], ",", " ", "beta", ",", " ", "gamma", 
    ",", " ", 
    RowBox[{"delta", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{"ker", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", " ", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"beta", "=", 
     RowBox[{"ker", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", " ", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma", "=", 
     RowBox[{"ker", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", " ", "2"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"delta", "=", 
     RowBox[{"ker", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", " ", "2"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Check", " ", "that", " ", "the", " ", "two", " ", "rational", " ", 
     "functions", " ", "appearing", " ", "in", " ", "the", " ", "equation", 
     " ", "for", " ", "l", " ", "have", " ", "no", " ", "common", " ", 
     RowBox[{"root", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"poly1", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{"alpha", "+", 
        RowBox[{"gamma", "^", "2"}], "-", "delta"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"poly2", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{"beta", "-", 
        RowBox[{"alpha", " ", "gamma"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"{", 
     RowBox[{"poly1", ",", " ", "poly2"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.686646526970578*^9, 3.686646740058852*^9}, 
   3.6868057195760374`*^9, {3.6868074813610787`*^9, 3.686807482939175*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "the", " ", "computed", " ", "value", " ", "of", " ", 
    RowBox[{"l", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lval", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"beta", "-", 
         RowBox[{"alpha", " ", "gamma"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"alpha", "+", 
         RowBox[{"gamma", "^", "2"}], "-", "delta"}], ")"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Substitute", " ", "into", " ", "our", " ", "two", " ", "equations"}], 
     ",", " ", 
     RowBox[{"clear", " ", "denominators", " ", "and", " ", "take", " ", 
      RowBox[{"GCD", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"poly1", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"lval", "^", "2"}], "-", 
         RowBox[{"(", 
          RowBox[{"alpha", "+", 
           RowBox[{"lval", " ", "gamma"}]}], ")"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"poly2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"lval", "^", "3"}], "-", 
         RowBox[{"(", 
          RowBox[{"beta", "+", 
           RowBox[{"lval", " ", "delta"}]}], ")"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PolynomialGCD2", "[", 
     RowBox[{"{", 
      RowBox[{"poly1", ",", " ", "poly2"}], "}"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", 
     RowBox[{"g2", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"g2", "=", 
    RowBox[{
     RowBox[{"PolynomialGCD2", "[", 
      RowBox[{"{", 
       RowBox[{"poly1", ",", " ", "poly2"}], "}"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"6", 
       RowBox[{"k", "^", "2"}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.686646931686864*^9, 3.6866470446498613`*^9}, {
  3.6866470899102187`*^9, 3.6866471138219795`*^9}, {3.686651065192525*^9, 
  3.6866510677399826`*^9}, {3.6866511031236486`*^9, 3.686651151306411*^9}, {
  3.6866512219786415`*^9, 3.6866512478121567`*^9}, {3.6866642111176605`*^9, 
  3.6866642445781107`*^9}, {3.686805722264381*^9, 3.68680572431162*^9}, {
  3.68680748942527*^9, 3.686807498459436*^9}, {3.68707036813935*^9, 
  3.687070532265294*^9}, {3.687071038972604*^9, 3.68707105805424*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "h1", " ", "and", " ", "show", " ", "all", " ", "roots", 
    " ", "are", " ", "real", " ", "by", " ", "plotting", " ", 
    RowBox[{"h1", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"h1", "=", 
     RowBox[{"g1", "/.", 
      RowBox[{
       RowBox[{"k", "^", "n_"}], "\[Rule]", 
       RowBox[{"z", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "6"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"NSolve", "[", 
    RowBox[{"h1", "\[Equal]", "0"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"h1", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", 
       RowBox[{"-", "53"}], ",", " ", 
       RowBox[{"-", "52"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"h1", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", 
       RowBox[{"-", "0.5"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"h1", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", 
       RowBox[{"-", "0.1"}], ",", " ", "0.05"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"h1", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "6", ",", " ", "7"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6866501915235806`*^9, 3.686650251630252*^9}, {
  3.6866567187722993`*^9, 3.6866567689059367`*^9}, {3.686657776642435*^9, 
  3.6866577928929024`*^9}, {3.686664362465062*^9, 3.6866646404782743`*^9}, {
  3.68666518652927*^9, 3.686665192436817*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "that", " ", "g1", " ", "has", " ", "no", " ", "common", " ",
     "roots", " ", "with", " ", "the", " ", "third", " ", "and", " ", 
    "fourth", " ", "components", " ", "of", " ", "the", " ", "two", " ", 
    "basis", " ", 
    RowBox[{"vectors", ".", "  ", "We"}], " ", "only", " ", "need", " ", 
    "this", " ", "to", " ", "be", " ", "true", " ", "for", " ", "one", " ", 
    "of", " ", "the", " ", "basis", " ", "vectors", " ", "but", " ", 
    RowBox[{"it", "'"}], "s", " ", "actually", " ", "true", " ", "for", " ", 
    RowBox[{"both", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", 
        RowBox[{"g1", " ", "alpha"}], "]"}], "]"}], ",", " ", "g1"}], "}"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", 
        RowBox[{"g1", " ", "beta"}], "]"}], "]"}], ",", " ", "g1"}], "}"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", 
        RowBox[{"g1", " ", "gamma"}], "]"}], "]"}], ",", " ", "g1"}], "}"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", 
        RowBox[{"g1", " ", "delta"}], "]"}], "]"}], ",", " ", "g1"}], "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6866501915235806`*^9, 3.686650251630252*^9}, {
  3.6866567187722993`*^9, 3.6866567689059367`*^9}, {3.686657776642435*^9, 
  3.6866577928929024`*^9}, {3.686664362465062*^9, 3.6866644699583225`*^9}, {
  3.6868057262963696`*^9, 3.686805730985134*^9}, {3.6868075246891804`*^9, 
  3.6868075390365567`*^9}, {3.6870707381158204`*^9, 3.6870708093014717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Apply", " ", "the", " ", "basis", " ", "of"}], " ", "<", 
     "T_pX"}], ",", " ", 
    RowBox[{"T_qX", ">", 
     RowBox[{
      RowBox[{"^", "perp"}], " ", "and", " ", "take", " ", "the", " ", "2", 
      "x2", " ", "minors", " ", "of", " ", "the", " ", "resulting", " ", 
      "matrix", " ", "whose", " ", "rank", " ", "we", " ", "know", " ", "to", 
      " ", "be", " ", "at", " ", "most", " ", "1."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Rank1MxMinors", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Minors", "[", 
        RowBox[{
         RowBox[{"perp", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v1", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"kn", "\[Rule]", "k"}], ",", " ", 
                 RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
                 RowBox[{"ln", "\[Rule]", "l"}], ",", " ", 
                 RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], ")"}], ",", " ", 
             RowBox[{"(", 
              RowBox[{"v1", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"kn", "\[Rule]", "1"}], ",", " ", 
                 RowBox[{"kd", "\[Rule]", 
                  RowBox[{"-", "k"}]}], ",", " ", 
                 RowBox[{"ln", "\[Rule]", "1"}], ",", " ", 
                 RowBox[{"ld", "\[Rule]", 
                  RowBox[{"-", "l"}]}]}], "}"}]}], ")"}]}], "}"}], "]"}]}], 
         ",", " ", "2"}], "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Find", " ", "the", " ", "10", "x3", " ", "matrix", " ", "in", " ", "k", 
     " ", "and", " ", "compute", " ", 
     RowBox[{"g3", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Matrix10x3", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Rank1MxMinors", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", "l", ",", " ", "j"}], 
        "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "10"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3", "=", 
     RowBox[{"PolynomialGCD2", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Minors", "[", 
        RowBox[{"Matrix10x3", ",", " ", "3"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"{", 
     RowBox[{"g1", ",", " ", "g3"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6866606730659895`*^9, 3.6866606773333893`*^9}, {
   3.686660719358712*^9, 3.686660753132096*^9}, {3.6866607862484016`*^9, 
   3.6866610211432056`*^9}, {3.6866611129248343`*^9, 3.686661120660921*^9}, {
   3.686661280627097*^9, 3.6866613620028305`*^9}, {3.686661402649105*^9, 
   3.686661545155554*^9}, {3.68666157520848*^9, 3.6866617242217665`*^9}, 
   3.686664169592395*^9, {3.686805741408962*^9, 3.686805744253807*^9}, {
   3.686807546851493*^9, 3.6868075554472775`*^9}, {3.6881980905052795`*^9, 
   3.6881980909584126`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "the", " ", "polynomial", " ", "h2", " ", "and", " ", 
    RowBox[{"factorise", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"h2", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"g2", "/.", 
     RowBox[{
      RowBox[{"k", "^", "n_"}], "\[Rule]", 
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{"n", "/", "6"}], ")"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6866641757026353`*^9, 3.6866641989742846`*^9}, {
   3.686664257080988*^9, 3.686664259096802*^9}, {3.6866642931833415`*^9, 
   3.6866642932927275`*^9}, {3.686664991855095*^9, 3.686665131938966*^9}, 
   3.686665212176303*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Roots", " ", "of", " ", "second", " ", "factor", " ", "are", " ", 
    RowBox[{"real", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"poly", "=", 
     RowBox[{"1", "-", 
      RowBox[{"671", " ", "z"}], "+", 
      RowBox[{"2301", " ", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"671", " ", 
       RowBox[{"z", "^", "3"}]}], "+", 
      RowBox[{"z", "^", "4"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"NSolve", "[", 
    RowBox[{"poly", "\[Equal]", "0"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "0", ",", " ", "0.004"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "0.32", ",", " ", "0.3204"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "3.12", ",", " ", "3.13"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "667", ",", " ", "668"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6866641757026353`*^9, 3.6866641989742846`*^9}, {
   3.686664257080988*^9, 3.686664259096802*^9}, {3.6866642931833415`*^9, 
   3.6866642932927275`*^9}, {3.686664991855095*^9, 3.686665131938966*^9}, 
   3.686665212176303*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Roots", " ", "of", " ", "fourth", " ", "factor", " ", "are", " ", 
    RowBox[{"real", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"poly", "=", 
     RowBox[{"40", "+", 
      RowBox[{"6279", " ", "z"}], "+", 
      RowBox[{"81132", " ", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"178264", " ", 
       RowBox[{"z", "^", "3"}]}], "+", 
      RowBox[{"81132", " ", 
       RowBox[{"z", "^", "4"}]}], "+", 
      RowBox[{"6279", " ", 
       RowBox[{"z", "^", "5"}]}], "+", 
      RowBox[{"40", " ", 
       RowBox[{"z", "^", "6"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"NSolve", "[", 
    RowBox[{"poly", "\[Equal]", "0"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", 
       RowBox[{"-", "143"}], ",", " ", 
       RowBox[{"-", "142"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", 
       RowBox[{"-", "17"}], ",", " ", 
       RowBox[{"-", "16"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", 
       RowBox[{"-", "0.07"}], ",", " ", 
       RowBox[{"-", "0.05"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", 
       RowBox[{"-", "0.008"}], ",", " ", 
       RowBox[{"-", "0.006"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "0.83", ",", " ", "0.84"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"poly", ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "1.18", ",", " ", "1.2"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6866652310083323`*^9, 3.6866653470801907`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Common", " ", "factors", " ", "of", " ", "g2", " ", "and", " ", 
    RowBox[{"g3", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"PolynomialGCD2", "[", 
     RowBox[{"{", 
      RowBox[{"g2", ",", " ", "g3"}], "}"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "If", " ", "k", " ", "is", " ", "a", " ", "real", " ", "root", " ", "of", 
     " ", "the", " ", "first", " ", "or", " ", "second", " ", "factor", " ", 
     "then", " ", "k", " ", "and", " ", "l", " ", "are", " ", 
     RowBox[{"antipodal", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"poly", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "k"}], "-", 
        RowBox[{"k", "^", "2"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"k", "^", "3"}]}], "+", 
        RowBox[{"k", "^", "4"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "k"}], "-", 
        RowBox[{"k", "^", "2"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"k", "^", "3"}]}], "+", 
        RowBox[{"k", "^", "4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialRemainder", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Together", "[", 
       RowBox[{
        RowBox[{"k", " ", "lval"}], "+", "1"}], "]"}], "]"}], ",", " ", 
     "poly", ",", " ", "k"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Find", " ", "the", " ", "polynomials", " ", "in", " ", "t", " ", 
     "satisfied", " ", "by", " ", "the", " ", 
     RowBox[{"vertices", " ", "[", 
      RowBox[{"tx", "+", "y"}], "]"}], " ", "of", " ", "p", " ", "and", " ", 
     "q", " ", "to", " ", "see", " ", "that", " ", "k", " ", "solves", " ", 
     RowBox[{"it", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"13", "-", "i"}], ")"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "13"}], "}"}]}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"13", "-", "i"}], ")"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "13"}], "}"}]}], "]"}]}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6866661432839103`*^9, 3.686666171195606*^9}, {
   3.686666487505393*^9, 3.6866665061343765`*^9}, {3.686666552879265*^9, 
   3.6866666814705825`*^9}, {3.6866667304027967`*^9, 
   3.6866667817421255`*^9}, {3.6866670940211587`*^9, 3.6866671638182545`*^9}, 
   3.6868057466758437`*^9, {3.686807569982218*^9, 3.686807572841985*^9}, {
   3.6868091979955826`*^9, 3.686809250787843*^9}, {3.686831060231556*^9, 
   3.6868310691710362`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Construct", " ", "a", " ", "matrix", " ", "whose", " ", "rows", " ", 
      "span", " ", "the", " ", "projective", " ", "space"}], " ", "<", 
     "T_pX"}], ",", " ", "T_qX", ",", " ", "P", ",", " ", 
    RowBox[{
     RowBox[{"tau", 
      RowBox[{"(", "P", ")"}]}], ">"}], ",", " ", 
    RowBox[{"when", " ", "k", " ", "is", " ", "real"}], ",", " ", 
    RowBox[{
    "whose", " ", "dimension", " ", "we", " ", "claim", " ", "is", " ", 
     "8."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Rank9Mx", "=", 
     RowBox[{"Catenate", "[", 
      RowBox[{"{", 
       RowBox[{"TpqSpan", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"v1", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"kn", "\[Rule]", "k"}], ",", " ", 
              RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"ln", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"ld", "\[Rule]", 
               RowBox[{"-", "k"}]}]}], "}"}]}], ")"}], ",", " ", 
          RowBox[{"(", 
           RowBox[{"v1", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"kn", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"kd", "\[Rule]", 
               RowBox[{"-", "k"}]}], ",", " ", 
              RowBox[{"ln", "\[Rule]", "k"}], ",", " ", 
              RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], ")"}]}], "}"}]}], 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Simplify", " ", "using", " ", "the", " ", "fact", " ", "that", " ", 
      "we", " ", "are", " ", "assuming", " ", "poly"}], "=", "0."}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rank9Mx", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PolynomialRemainder", "[", 
         RowBox[{"#", ",", " ", "poly", ",", " ", "k"}], "]"}], "&"}], ",", 
       " ", "Rank9Mx", ",", " ", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Take", " ", "a", " ", "certain", " ", "submatrix", " ", "and", " ", 
     "show", " ", "that", " ", "its", " ", "9", "x9", " ", "minors", " ", 
     "cannot", " ", "all", " ", "vanish", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "this", " ", "saves", " ", "computing", " ", "all", " ", "9", "x9", 
        " ", "minors", " ", "of", " ", "our", " ", "entire", " ", "10", "x13",
         " ", "matrix"}], ")"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rank9SubMx", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Rank9Mx", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "9"}], "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Minors", "[", 
      RowBox[{"Rank9SubMx", ",", " ", "9"}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Check", " ", "that", " ", "p"}], ",", " ", 
     RowBox[{"P", " ", "and", " ", "tau", 
      RowBox[{"(", "P", ")"}], " ", "are", " ", "linearly", " ", 
      RowBox[{"independent", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Minors", "[", 
      RowBox[{
       RowBox[{"Rank9Mx", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "9", ",", " ", "10"}], "}"}], "]"}], "]"}], 
       ",", " ", "3"}], "]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.686735600677226*^9, 3.68673563738743*^9}, {
   3.6867356678779025`*^9, 3.686735781871477*^9}, {3.6867358278516498`*^9, 
   3.686735868750677*^9}, {3.6867359107814903`*^9, 3.6867360551769457`*^9}, {
   3.686736091857707*^9, 3.6867361421346645`*^9}, {3.6867363347710357`*^9, 
   3.6867364107421207`*^9}, {3.6867364587218037`*^9, 
   3.6867364937609076`*^9}, {3.686736556336954*^9, 3.68673657552835*^9}, {
   3.6867366088940344`*^9, 3.686736686517763*^9}, {3.6867367258541822`*^9, 
   3.6867367631430535`*^9}, {3.6867381608286796`*^9, 
   3.6867381662985287`*^9}, {3.6867382738360443`*^9, 
   3.6867382803999786`*^9}, {3.6867384501259828`*^9, 
   3.6867384990897512`*^9}, {3.686738670688121*^9, 3.6867389039068365`*^9}, {
   3.6867389471349573`*^9, 3.68673903069723*^9}, {3.686739071064866*^9, 
   3.6867391396573515`*^9}, {3.686739241993634*^9, 3.686739285065195*^9}, {
   3.6867393168844347`*^9, 3.6867393177281294`*^9}, 3.686739387008724*^9, {
   3.6868044451985426`*^9, 3.6868045729127707`*^9}, {3.6868046179840455`*^9, 
   3.686804644896468*^9}, {3.6868046952655864`*^9, 3.6868047603883667`*^9}, {
   3.6868048008650002`*^9, 3.6868048436702332`*^9}, {3.6868049982479935`*^9, 
   3.6868051085667768`*^9}, {3.686805160531645*^9, 3.686805305373475*^9}, {
   3.686805749395486*^9, 3.686805775276039*^9}, {3.68680758517338*^9, 
   3.6868076067562118`*^9}, {3.6868087606285725`*^9, 
   3.6868090001981435`*^9}, {3.686809035050094*^9, 3.68680911702316*^9}, {
   3.6868092325813303`*^9, 3.6868092655578847`*^9}, {3.6868310991283817`*^9, 
   3.686831264753843*^9}, {3.686831362679164*^9, 3.686831362897915*^9}, {
   3.6868346136105633`*^9, 3.6868346331150045`*^9}, {3.6881981319677687`*^9, 
   3.6881981341868935`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "that", " ", "if", " ", "k", " ", "is", " ", "a", " ", 
    "unit", " ", "modulus", " ", "root", " ", "of", " ", "g2", " ", "then", 
    " ", "l", " ", "also", " ", "has", " ", "unit", " ", 
    RowBox[{"modulus", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PolynomialRemainder", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Together", "[", 
       RowBox[{
        RowBox[{"lval", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Conjugate", "[", "lval", "]"}], "/.", 
           RowBox[{
            RowBox[{"Conjugate", "[", "k", "]"}], "\[Rule]", 
            RowBox[{"1", "/", "k"}]}]}], ")"}]}], "-", "1"}], "]"}], "]"}], 
     ",", " ", "g2", ",", " ", "k"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Compute", " ", "the", " ", "minors", " ", "expressing", " ", "the", " ",
       "linear", " ", "dependence", " ", "between", " ", "P"}], ",", " ", 
     RowBox[{"tau", 
      RowBox[{"(", "P", ")"}]}], ",", " ", 
     RowBox[{"T_pX", " ", "and", " ", 
      RowBox[{"T_qX", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rank1MxMinors", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Minors", "[", 
        RowBox[{
         RowBox[{"perp", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v1", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"kn", "\[Rule]", "k"}], ",", " ", 
                 RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
                 RowBox[{"ln", "\[Rule]", "l"}], ",", " ", 
                 RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], ")"}], ",", " ", 
             RowBox[{"(", 
              RowBox[{"v1", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"kn", "\[Rule]", 
                  RowBox[{"-", "k"}]}], ",", " ", 
                 RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
                 RowBox[{"ln", "\[Rule]", 
                  RowBox[{"-", "l"}]}], ",", " ", 
                 RowBox[{"ld", "\[Rule]", "1"}]}], "}"}]}], ")"}]}], "}"}], 
           "]"}]}], ",", " ", "2"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Find", " ", "the", " ", "10", "x2", " ", "matrix", " ", "in", " ", "k", 
     " ", "and", " ", "compute", " ", "g4", " ", "and", " ", 
     RowBox[{"g5", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Matrix10x3", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Rank1MxMinors", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", "l", ",", " ", "j"}], 
        "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "10"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g4", "=", 
     RowBox[{"PolynomialGCD2", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Minors", "[", 
        RowBox[{"Matrix10x3", ",", " ", "3"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"g5", "=", 
    RowBox[{"PolynomialGCD2", "[", 
     RowBox[{"{", 
      RowBox[{"g2", ",", " ", "g4"}], "}"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6868329377060547`*^9, 3.6868330258129935`*^9}, {
  3.6868332904772854`*^9, 3.686833525721089*^9}, {3.6868339201010294`*^9, 
  3.6868339575150895`*^9}, {3.686833987912431*^9, 3.6868340674440207`*^9}, {
  3.68683466008934*^9, 3.6868346606681185`*^9}, {3.6869004313867264`*^9, 
  3.686900438044276*^9}, {3.6881981458616085`*^9, 3.688198175915292*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Compute", " ", "l", " ", "assuming", " ", "g5"}], "=", 
    RowBox[{"0", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "reduce", " ", "the", " ", "numeraor", " ", "and", " ", "denominator", 
        " ", "mod", " ", "g5", " ", "and", " ", "then", " ", "subtract", " ", 
        "a", " ", "multiple", " ", "of", " ", "g5", " ", "from", " ", "the", 
        " ", "numerator", " ", "to", " ", "make", " ", "it", " ", "divisible",
         " ", "by", " ", "the", " ", "denominator"}], ")"}], "."}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lnval", "=", 
     RowBox[{"PolynomialRemainder", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", "lval", "]"}], ",", " ", "g5", ",", " ", 
       "k"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ldval", "=", 
     RowBox[{"PolynomialRemainder", "[", 
      RowBox[{
       RowBox[{"Denominator", "[", "lval", "]"}], ",", " ", "g5", ",", " ", 
       "k"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lnval", "=", 
     RowBox[{"lnval", "-", 
      RowBox[{"g5", " ", 
       RowBox[{
        RowBox[{"PolynomialRemainder", "[", 
         RowBox[{"lnval", ",", " ", "ldval", ",", " ", "k"}], "]"}], "/", 
        RowBox[{"PolynomialRemainder", "[", 
         RowBox[{"g5", ",", " ", "ldval", ",", " ", "k"}], "]"}]}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"lval2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"lnval", "/", "ldval"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lnval", "=", 
     RowBox[{"Numerator", "[", "lval2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ldval", "=", 
     RowBox[{"Denominator", "[", "lval2", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Construct", " ", "a", " ", "matrix", " ", "whose", " ", "rows", " ", 
       "span", " ", "the", " ", "projective", " ", "space"}], " ", "<", 
      "T_pX"}], ",", " ", "T_qX", ",", " ", "P", ",", " ", 
     RowBox[{"R", ">"}], ",", " ", 
     RowBox[{"when", " ", "k", " ", "has", " ", "unit", " ", "modulus"}], ",",
      " ", 
     RowBox[{
     "whose", " ", "dimension", " ", "we", " ", "claim", " ", "is", " ", 
      "8."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"kn", "\[Rule]", "k"}], ",", " ", 
          RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
          RowBox[{"ln", "\[Rule]", "lnval"}], ",", " ", 
          RowBox[{"ld", "\[Rule]", "ldval"}]}], "}"}]}], "/.", 
       RowBox[{"k", "\[Rule]", "kP"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"kn", "\[Rule]", 
           RowBox[{"-", "k"}]}], ",", " ", 
          RowBox[{"kd", "\[Rule]", "1"}], ",", " ", 
          RowBox[{"ln", "\[Rule]", 
           RowBox[{"-", "lnval"}]}], ",", " ", 
          RowBox[{"ld", "\[Rule]", "ldval"}]}], "}"}]}], "/.", 
       RowBox[{"k", "\[Rule]", "kP"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rank9Mx", "=", 
     RowBox[{"Catenate", "[", 
      RowBox[{"{", 
       RowBox[{"TpqSpan", ",", " ", 
        RowBox[{"{", 
         RowBox[{"P", ",", " ", "R"}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Simplify", " ", "using", " ", "the", " ", "fact", " ", "that", " ", 
      "we", " ", "are", " ", "assuming", " ", "g5"}], "=", "0."}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rank9Mx", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PolynomialRemainder", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"(", 
           RowBox[{"g5", "/.", 
            RowBox[{"k", "\[Rule]", "kP"}]}], ")"}], ",", " ", "kP"}], "]"}], 
        "&"}], ",", " ", "Rank9Mx", ",", " ", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Take", " ", "a", " ", "certain", " ", "submatrix", " ", "and", " ", 
     "show", " ", "that", " ", "its", " ", "9", "x9", " ", "minors", " ", 
     "cannot", " ", "all", " ", "vanish", " ", "simultaneously", " ", "with", 
     " ", "g5", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "this", " ", "saves", " ", "computing", " ", "all", " ", "9", "x9", 
        " ", "minors", " ", "of", " ", "our", " ", "entire", " ", "10", "x13",
         " ", "matrix"}], ")"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rank9SubMx", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Rank9Mx", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "9"}], "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolynomialGCD2", "[", 
    RowBox[{"Catenate", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g5", "/.", 
         RowBox[{"k", "\[Rule]", "kP"}]}], "}"}], " ", ",", " ", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Minors", "[", 
         RowBox[{"Rank9SubMx", ",", " ", "9"}], "]"}], "]"}]}], "}"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.686834667169047*^9, 3.68683466931035*^9}, {
   3.686834775662903*^9, 3.6868350184361906`*^9}, {3.6868350551465473`*^9, 
   3.6868350877790165`*^9}, {3.6868352024783363`*^9, 3.686835230796514*^9}, 
   3.6868952267273073`*^9, {3.6868953692101507`*^9, 3.686895380618124*^9}, {
   3.686895441239608*^9, 3.6868954763721347`*^9}, {3.6868957879968033`*^9, 
   3.6868958430308723`*^9}, {3.6868961279920893`*^9, 3.686896164296991*^9}, {
   3.6868962082923145`*^9, 3.6868962084486055`*^9}, {3.686899076698799*^9, 
   3.6868990781526966`*^9}, {3.686899172922482*^9, 3.686899174297481*^9}, {
   3.6868993226286435`*^9, 3.686899323409988*^9}, {3.686899942557205*^9, 
   3.6868999670784917`*^9}, 3.686900033296445*^9, {3.6869003167232227`*^9, 
   3.6869003993181095`*^9}, {3.6869004454675727`*^9, 
   3.6869005552704916`*^9}, {3.6869054567123737`*^9, 3.686905461623953*^9}, {
   3.6870713841495943`*^9, 3.6870713949950266`*^9}, {3.68707151137455*^9, 
   3.687071561805555*^9}, {3.688198200045698*^9, 3.6881982205658216`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "linear", " ", 
    RowBox[{"dependence", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Transpose", "[", "Rank9Mx", "]"}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Use", " ", "this", " ", "to", " ", 
       RowBox[{"deduce", " ", "[", "Du", "]"}]}], "|", "_p"}], ",", " ", 
     RowBox[{
     "recalling", " ", "that", " ", "our", " ", "basis", " ", "of", " ", 
      "T_pX", " ", "comes", " ", "from", " ", "the", " ", "matrices", " ", 
      "M1"}], ",", " ", "M2", ",", " ", "M3", ",", " ", 
     RowBox[{
     "which", " ", "correspond", " ", "to", " ", "the", " ", "action", " ", 
      "of", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0"}], "}"}]}], "}"}], " ", 
      RowBox[{"respectively", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dup", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "3", "]"}], "]"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "4", "]"}], "]"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0"}], "}"}]}], "}"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dup", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"3", 
      RowBox[{"Dup", "/", "kP"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6868351055957937`*^9, 3.6868351245228376`*^9}, {
  3.686835155654681*^9, 3.6868351577487793`*^9}, {3.6868386559476833`*^9, 
  3.6868386561665125`*^9}, {3.6868958687408457`*^9, 3.6868960608659534`*^9}, {
  3.686896269416711*^9, 3.686896316695303*^9}, {3.6869005784619493`*^9, 
  3.6869006193294177`*^9}, {3.6869008621730766`*^9, 3.686900862532651*^9}, {
  3.6869052771962547`*^9, 3.6869052799320908`*^9}, {3.688198231412351*^9, 
  3.6881982359917135`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Substitute", " ", "in", " ", "the", " ", "values", " ", "of", " ", 
    RowBox[{"kP", "^", "6"}], " ", "and", " ", 
    RowBox[{"kQ", "^", "6"}], " ", "to", " ", "get", " ", "kQ", " ", "in", 
    " ", "terms", " ", "of", " ", 
    RowBox[{"kP", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dup", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], "/", 
        RowBox[{"Dup", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", " ", "2"}], "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dup", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], "/", 
          RowBox[{"Dup", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "2"}], "]"}], "]"}]}], ")"}], "/.", 
        RowBox[{"kP", "\[Rule]", "kQ"}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"kP", "^", "6"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"3", "I", " ", 
            RowBox[{"Sqrt", "[", "15", "]"}]}]}], ")"}], "/", "16"}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{"kQ", "^", "6"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11", "-", 
           RowBox[{"3", "I", " ", 
            RowBox[{"Sqrt", "[", "15", "]"}]}]}], ")"}], "/", "16"}]}]}], 
      "}"}]}], "]"}], "\[Equal]", "1"}]}]], "Input",
 CellChangeTimes->{{3.6869014677028866`*^9, 3.6869016543566113`*^9}, {
  3.686920975109583*^9, 3.686920976339312*^9}, {3.686921007094454*^9, 
  3.686921007630508*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "our", " ", "choice", " ", "of", " ", 
    RowBox[{"kP", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"kPval", "=", 
     RowBox[{"I", " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", "15", "]"}], "I"}]}], "]"}], "/", "2"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Check", " ", "it", " ", "has", " ", "the", " ", "claimed", " ", "sixth", 
     " ", "power", " ", "and", " ", "compute", " ", "the", " ", 
     "corresponding", " ", "kQ", " ", 
     RowBox[{"values", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"kPval", "^", "6"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kQvalPlus", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Sqrt", "[", "15", "]"}], "I"}]}], "]"}], "/", "2"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kQvalMinus", "=", 
     RowBox[{"-", "kQvalPlus"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6868913196211176`*^9, 3.6868914094516425`*^9}, {
   3.6868914402394295`*^9, 3.686891713917482*^9}, {3.6868917461576786`*^9, 
   3.686891854551876*^9}, {3.686905498256706*^9, 3.686905514497332*^9}, {
   3.68690563679603*^9, 3.686905657204678*^9}, {3.686913080483295*^9, 
   3.686913089266629*^9}, {3.686913640278216*^9, 3.6869136475977383`*^9}, {
   3.6869137210165052`*^9, 3.686913771656679*^9}, {3.686913821098181*^9, 
   3.686913838266708*^9}, {3.686913882075815*^9, 3.686913906892967*^9}, {
   3.686914042623455*^9, 3.686914095152614*^9}, {3.6869148669802523`*^9, 
   3.686914923220298*^9}, {3.686915317037882*^9, 3.6869153430553513`*^9}, {
   3.686916580231361*^9, 3.6869165994328814`*^9}, {3.686916643784307*^9, 
   3.686916726817543*^9}, {3.686916761875804*^9, 3.6869170722590427`*^9}, 
   3.68691734541721*^9, {3.686918300641069*^9, 3.686918303735859*^9}, {
   3.6869187950601673`*^9, 3.686919033040842*^9}, {3.686919082002368*^9, 
   3.6869191070587606`*^9}, {3.686919202765345*^9, 3.686919275268804*^9}, {
   3.686919309783169*^9, 3.686919312327263*^9}, {3.686919388122053*^9, 
   3.686919473827444*^9}, {3.686919604476962*^9, 3.686919605167514*^9}, {
   3.6869199584685907`*^9, 3.686919970751233*^9}, {3.686920275056279*^9, 
   3.686920381184338*^9}, {3.686920545004854*^9, 3.68692056409838*^9}, {
   3.68692064548962*^9, 3.6869208394356937`*^9}, {3.6869212421182833`*^9, 
   3.686921281003459*^9}, {3.6869213449179573`*^9, 3.686921415694528*^9}, {
   3.6869784097330713`*^9, 3.6869784126397123`*^9}, {3.686978452823516*^9, 
   3.6869785033200517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Construct", " ", "the", " ", "residues", " ", "of", " ", 
    RowBox[{"Du", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ResP", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "10"}], 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l", ",", " ", "k"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", 
              RowBox[{"-", "1"}]}], "}"}]}], "}"}], ".", 
          RowBox[{"Inverse", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l", ",", " ", "k"}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], "]"}]}]}], "/.", 
        RowBox[{"l", "\[Rule]", "lval2"}]}], "/.", 
       RowBox[{"k", "\[Rule]", "kP"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ResR", "=", 
     RowBox[{"ResP", "/.", 
      RowBox[{"kP", "\[Rule]", 
       RowBox[{"-", "kP"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ResQ", "=", 
     RowBox[{"ResP", "/.", 
      RowBox[{"kP", "\[Rule]", "kQ"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ResS", "=", 
     RowBox[{"ResR", "/.", 
      RowBox[{"kP", "\[Rule]", "kQ"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Compute", " ", "Du"}], ",", " ", 
     RowBox[{
     "clear", " ", "denominators", " ", "to", " ", "get", " ", "what", " ", 
      "we", " ", "call", " ", "DuNum", " ", 
      RowBox[{"(", 
       RowBox[{"short", " ", "for", " ", "\"\<Du numerator\>\""}], ")"}]}], 
     ",", " ", 
     RowBox[{
     "then", " ", "substitute", " ", "in", " ", "our", " ", "value", " ", 
      "of", " ", "kP", " ", "and", " ", "two", " ", "values", " ", "of", " ", 
      RowBox[{"kQ", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DuNum", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "-", 
         RowBox[{"a", "^", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "^", "2"}], 
          RowBox[{"z", "^", "2"}]}], "-", "1"}], ")"}], 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"ResP", "/", 
          RowBox[{"(", 
           RowBox[{"z", "-", "a"}], ")"}]}], "+", 
         RowBox[{"ResR", "/", 
          RowBox[{"(", 
           RowBox[{"z", "-", 
            RowBox[{"1", "/", "a"}]}], ")"}]}], "+", 
         RowBox[{"ResQ", "/", 
          RowBox[{"(", 
           RowBox[{"z", "+", "a"}], ")"}]}], "+", 
         RowBox[{"ResS", "/", 
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"1", "/", "a"}]}], ")"}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DuNumPlus", "=", "\[IndentingNewLine]", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"DuNum", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"kP", "\[Rule]", "kPval"}], ",", " ", 
         RowBox[{"kQ", "\[Rule]", "kQvalPlus"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DuNumMinus", "=", "\[IndentingNewLine]", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"DuNum", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"kP", "\[Rule]", "kPval"}], ",", " ", 
         RowBox[{"kQ", "\[Rule]", "kQvalMinus"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6868913196211176`*^9, 3.6868914094516425`*^9}, {
   3.6868914402394295`*^9, 3.686891713917482*^9}, {3.6868917461576786`*^9, 
   3.686891854551876*^9}, {3.686905498256706*^9, 3.686905514497332*^9}, {
   3.68690563679603*^9, 3.686905657204678*^9}, {3.686913080483295*^9, 
   3.686913089266629*^9}, {3.686913640278216*^9, 3.6869136475977383`*^9}, {
   3.6869137210165052`*^9, 3.686913771656679*^9}, {3.686913821098181*^9, 
   3.686913838266708*^9}, {3.686913882075815*^9, 3.686913906892967*^9}, {
   3.686914042623455*^9, 3.686914095152614*^9}, {3.6869148669802523`*^9, 
   3.686914923220298*^9}, {3.686915317037882*^9, 3.6869153430553513`*^9}, {
   3.686916580231361*^9, 3.6869165994328814`*^9}, {3.686916643784307*^9, 
   3.686916726817543*^9}, {3.686916761875804*^9, 3.6869170722590427`*^9}, 
   3.68691734541721*^9, {3.686918300641069*^9, 3.686918303735859*^9}, {
   3.6869187950601673`*^9, 3.686919033040842*^9}, {3.686919082002368*^9, 
   3.6869191070587606`*^9}, {3.686919202765345*^9, 3.686919275268804*^9}, {
   3.686919309783169*^9, 3.686919312327263*^9}, {3.686919388122053*^9, 
   3.686919473827444*^9}, {3.686919604476962*^9, 3.686919605167514*^9}, {
   3.6869199584685907`*^9, 3.686919970751233*^9}, {3.686920275056279*^9, 
   3.686920381184338*^9}, {3.686920545004854*^9, 3.68692056409838*^9}, {
   3.68692064548962*^9, 3.6869208394356937`*^9}, {3.6869212421182833`*^9, 
   3.686921281003459*^9}, {3.686978519621056*^9, 3.686978548392797*^9}, {
   3.686978625018751*^9, 3.686978627862827*^9}, {3.6869792477471223`*^9, 
   3.686979286941481*^9}, {3.686979555740938*^9, 3.6869795837005386`*^9}, {
   3.6869796920835943`*^9, 3.686979772789336*^9}, {3.6870061232584133`*^9, 
   3.6870061250881653`*^9}, {3.6870062904596853`*^9, 3.687006292835196*^9}, {
   3.6870064073814573`*^9, 3.687006477934424*^9}, {3.6870716898017464`*^9, 
   3.6870717010698338`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Compute", " ", "[", "Du", "]"}], "|", 
    RowBox[{"_p", " ", 
     RowBox[{"and", " ", "[", "Du", "]"}]}], "|", 
    RowBox[{"_q", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dupval", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Dup", "/.", 
       RowBox[{"kP", "\[Rule]", "kPval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dupval", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Sqrt", "[", "5", "]"}], "I", " ", 
      RowBox[{"Dupval", "/", 
       RowBox[{"Dupval", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Duq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "6", "]"}], "]"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "7", "]"}], "]"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "8", "]"}], "]"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0"}], "}"}]}], "}"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Duqval", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Duq", "/.", 
       RowBox[{"kP", "\[Rule]", "kPval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Duqval", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Sqrt", "[", "5", "]"}], "I", " ", 
      RowBox[{"Duqval", "/", 
       RowBox[{"Duqval", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6868913196211176`*^9, 3.6868914094516425`*^9}, {
   3.6868914402394295`*^9, 3.686891713917482*^9}, {3.6868917461576786`*^9, 
   3.686891854551876*^9}, {3.686905498256706*^9, 3.686905514497332*^9}, {
   3.68690563679603*^9, 3.686905657204678*^9}, {3.686913080483295*^9, 
   3.686913089266629*^9}, {3.686913640278216*^9, 3.6869136475977383`*^9}, {
   3.6869137210165052`*^9, 3.686913771656679*^9}, {3.686913821098181*^9, 
   3.686913838266708*^9}, {3.686913882075815*^9, 3.686913906892967*^9}, {
   3.686914042623455*^9, 3.686914095152614*^9}, {3.6869148669802523`*^9, 
   3.686914923220298*^9}, {3.686915317037882*^9, 3.6869153430553513`*^9}, {
   3.686916580231361*^9, 3.6869165994328814`*^9}, {3.686916643784307*^9, 
   3.686916726817543*^9}, {3.686916761875804*^9, 3.6869170722590427`*^9}, 
   3.68691734541721*^9, {3.686918300641069*^9, 3.686918303735859*^9}, {
   3.6869187950601673`*^9, 3.686919033040842*^9}, {3.686919082002368*^9, 
   3.6869191070587606`*^9}, {3.686919202765345*^9, 3.686919275268804*^9}, {
   3.686919309783169*^9, 3.686919312327263*^9}, {3.686919388122053*^9, 
   3.686919473827444*^9}, {3.686919604476962*^9, 3.686919605167514*^9}, {
   3.6869199584685907`*^9, 3.686919970751233*^9}, {3.686920275056279*^9, 
   3.686920381184338*^9}, {3.686920545004854*^9, 3.68692056409838*^9}, {
   3.68692064548962*^9, 3.6869208394356937`*^9}, {3.6869212421182833`*^9, 
   3.686921281003459*^9}, {3.686978519621056*^9, 3.686978548392797*^9}, {
   3.686978625018751*^9, 3.686978627862827*^9}, {3.6869792477471223`*^9, 
   3.686979352938627*^9}, {3.6869794415474787`*^9, 3.686979495947958*^9}, {
   3.6869795873886795`*^9, 3.686979604860898*^9}, {3.6881982647948656`*^9, 
   3.6881982854244995`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "that", " ", "for", " ", "the", " ", "plus", " ", "version",
      " ", "of", " ", "kQ", " ", "the", " ", "off"}], "-", 
    RowBox[{
    "diagonal", " ", "entries", " ", "agree", " ", "only", " ", "at", " ", 
     "0", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"note", " ", 
        RowBox[{"a", "^", "4"}], " ", "is", " ", "not", " ", "1", " ", 
        "since", " ", "a", " ", "lies", " ", "in", " ", "the", " ", 
        "interior", " ", "of", " ", "D"}], ")"}], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"DuNumPlus", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], "-", 
     RowBox[{"DuNumPlus", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Restrict", " ", "to", " ", "the", " ", "minus", " ", "case"}], 
     ",", " ", 
     RowBox[{
      RowBox[{"see", " ", "that", " ", "the", " ", "off"}], "-", 
      RowBox[{
      "diagonal", " ", "entries", " ", "agree", " ", "at", " ", "i", " ", 
       "and"}], " ", "-", "i"}], ",", " ", 
     RowBox[{"and", " ", 
      RowBox[{
       RowBox[{"compute", " ", "[", 
        RowBox[{"Du", 
         RowBox[{"(", "i", ")"}]}], "]"}], "."}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"DuNumMinus", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], "-", 
     RowBox[{"DuNumMinus", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"20", 
      RowBox[{"Sqrt", "[", "30", "]"}], "I", " ", 
      RowBox[{"DuNumMinus", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
     RowBox[{"z", "\[Rule]", "I"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Calculate", " ", 
     RowBox[{"a", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"avals", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"a", "/.", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"25", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"a", "^", "2"}]}], ")"}]}], "\[Equal]", 
          RowBox[{"64", 
           RowBox[{"Sqrt", "[", "2", "]"}], "a"}]}], ",", " ", "a"}], "]"}]}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", "avals", "]"}], "\[IndentingNewLine]", 
   RowBox[{"aval", "=", 
    RowBox[{"avals", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.686979610502798*^9, 3.68697967498542*^9}, {
   3.6869797809159665`*^9, 3.6869798357085323`*^9}, {3.686979888676338*^9, 
   3.686979940311239*^9}, {3.686980092374384*^9, 3.6869800960004683`*^9}, {
   3.6869801640618362`*^9, 3.686980166640788*^9}, {3.6869802359149647`*^9, 
   3.686980240213103*^9}, {3.6869803778146963`*^9, 3.686980413039816*^9}, {
   3.686980445809969*^9, 3.686980527686384*^9}, {3.687071780974244*^9, 
   3.6870717951176248`*^9}, 3.688198300146655*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Substitute", " ", "the", " ", "calculated", " ", "value", " ", "of", " ", 
    "a", " ", "into", " ", "Du", " ", "and", " ", 
    RowBox[{"simplify", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DuNumMinus2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"450", 
        RowBox[{"Sqrt", "[", "3", "]"}], 
        RowBox[{"DuNumMinus", "/", 
         RowBox[{"(", 
          RowBox[{"a", " ", "I", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", "^", "2"}]}], ")"}]}], ")"}]}]}], "/.", 
       RowBox[{"a", "\[Rule]", "aval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DuNumMinus2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simp", "[", "#", "]"}], "&"}], ",", " ", "DuNumMinus2", ",", 
       " ", 
       RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.686982595895211*^9, 3.6869826222292776`*^9}, {
   3.686982658441207*^9, 3.6869827586044874`*^9}, {3.6869827906588387`*^9, 
   3.6869828332772927`*^9}, {3.6869829751278114`*^9, 
   3.6869829843485994`*^9}, {3.6869831064496384`*^9, 3.68698315763103*^9}, {
   3.686983261218545*^9, 3.6869833744457293`*^9}, {3.6869838645014763`*^9, 
   3.686983930749529*^9}, {3.686998318943874*^9, 3.6869983517262707`*^9}, 
   3.6869984711382217`*^9, {3.686998547692052*^9, 3.686998599453491*^9}, {
   3.6869986302959547`*^9, 3.686998634366453*^9}, {3.686998698943398*^9, 
   3.686998752264835*^9}, {3.686998806714714*^9, 3.686998823194764*^9}, {
   3.686999077344368*^9, 3.686999077935874*^9}, {3.686999368045525*^9, 
   3.686999378486856*^9}, {3.6870061657299767`*^9, 3.687006167025971*^9}, {
   3.6870699175725164`*^9, 3.6870699190416408`*^9}, {3.687071847768824*^9, 
   3.687071860771037*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Compute", " ", "the", " ", "values", " ", "of", " ", "P"}], ",", 
    " ", "Q", ",", " ", 
    RowBox[{
    "R", " ", "and", " ", "S", " ", "for", " ", "our", " ", "choices", " ", 
     "of", " ", "kP", " ", "and", " ", 
     RowBox[{"kQ", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Qval", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"P", "/.", 
       RowBox[{"kP", "\[Rule]", "kQvalMinus"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sval", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"R", "/.", 
       RowBox[{"kP", "\[Rule]", "kQvalMinus"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pval", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"P", "/.", 
       RowBox[{"kP", "\[Rule]", "kPval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rval", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"R", "/.", 
       RowBox[{"kP", "\[Rule]", "kPval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Compute", " ", "the", " ", "linear", " ", "dependence", " ", "between", 
     " ", "the", " ", "six", " ", "target", " ", 
     RowBox[{"points", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambda", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
         "p", ",", " ", "q", ",", " ", "Pval", ",", " ", "Qval", ",", " ", 
          "Rval", ",", " ", "Sval"}], "}"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"lambda", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"lambda", "/", 
      RowBox[{"lambda", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Construct", " ", "the", " ", "six", " ", "summands", " ", "in", " ", 
     "the", " ", "definition", " ", "of", " ", 
     RowBox[{"U", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"up", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "-", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], 
         RowBox[{"z", "^", "2"}]}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "-", "I"}], ")"}], "p"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uq", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "-", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], 
         RowBox[{"z", "^", "2"}]}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "+", "I"}], ")"}], "q"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uP", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "+", "a"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], 
         RowBox[{"z", "^", "2"}]}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "+", "1"}], ")"}], "Pval"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uQ", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "a"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], 
         RowBox[{"z", "^", "2"}]}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "+", "1"}], ")"}], "Qval"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uR", "=", 
     RowBox[{"a", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "-", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "z"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "+", "1"}], ")"}], "Rval"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uS", "=", 
     RowBox[{"a", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "-", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "z"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "+", "1"}], ")"}], "Sval"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Put", " ", "them", " ", "together", " ", "in", " ", "the", " ", 
     "appropriate", " ", "linear", " ", "combination", " ", "to", " ", "make",
      " ", 
     RowBox[{"U", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"lambda", ".", 
      RowBox[{"{", 
       RowBox[{
       "up", ",", " ", "uq", ",", " ", "uP", ",", " ", "uQ", ",", " ", "uR", 
        ",", " ", "uS"}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.686983948328843*^9, 3.686983975597664*^9}, {
  3.686984006557851*^9, 3.6869840073235006`*^9}, {3.6869841266759863`*^9, 
  3.686984145508333*^9}, {3.6869841886026897`*^9, 3.686984261072063*^9}, {
  3.68698459983598*^9, 3.686984661974673*^9}, {3.686986232597787*^9, 
  3.6869862940311832`*^9}, {3.68699785310981*^9, 3.686997853908885*^9}, {
  3.6870008867660103`*^9, 3.6870008914614687`*^9}, {3.687002935980269*^9, 
  3.687002937601791*^9}, {3.687071893668386*^9, 3.6870719202982492`*^9}, {
  3.687073326174993*^9, 3.6870733271281147`*^9}, {3.68707347609161*^9, 
  3.687073505112695*^9}, {3.6870743732264395`*^9, 3.687074409187332*^9}, {
  3.6870744723708906`*^9, 3.687074560152629*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Simplify", " ", 
    RowBox[{"U", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"Simp", "/@", "U"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"Simp", "/@", 
      RowBox[{"(", 
       RowBox[{"U", "/.", 
        RowBox[{"a", "\[Rule]", "aval"}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.686985573378107*^9, 3.6869855818639812`*^9}, {
   3.6869856278797626`*^9, 3.6869857200374746`*^9}, {3.686985832058277*^9, 
   3.6869858965842066`*^9}, {3.6869866384660406`*^9, 3.686986685772601*^9}, 
   3.686998134218487*^9, {3.686998382496118*^9, 3.686998383159502*^9}, {
   3.68699909710296*^9, 3.68699918468839*^9}, {3.686999224601903*^9, 
   3.686999372982905*^9}, {3.686999410063278*^9, 3.686999433758072*^9}, {
   3.6869994732957087`*^9, 3.6869996048888197`*^9}, {3.686999634897622*^9, 
   3.686999635097352*^9}, {3.6869997458291693`*^9, 3.686999780485737*^9}, {
   3.686999818527379*^9, 3.686999822670796*^9}, {3.687000994968565*^9, 
   3.687000995240349*^9}, {3.68700305932584*^9, 3.687003073843968*^9}, {
   3.687003108893278*^9, 3.6870031224788713`*^9}, {3.6870735728597655`*^9, 
   3.6870735735636406`*^9}, {3.6870745870018682`*^9, 3.687074656451801*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Divide", " ", "each", " ", "entry", " ", "by", " ", "its", " ", 
     "constant", " ", "term"}], ",", " ", 
    RowBox[{"simplify", " ", "the", " ", "resulting", " ", "polynomial", " ", 
     RowBox[{"(", 
      RowBox[{"multiplied", " ", "by", " ", "29", 
       RowBox[{"Sqrt", "[", "5", "]"}], " ", "to", " ", "clear", " ", "some", 
       " ", "denominators"}], ")"}], " ", "and", " ", "the", " ", "constant", 
     " ", "term", " ", 
     RowBox[{"(", 
      RowBox[{
      "multiplied", " ", "by", " ", "29", " ", "for", " ", "the", " ", "same",
        " ", "reason"}], ")"}], " ", "separately"}], ",", " ", 
    RowBox[{"then", " ", 
     RowBox[{"reassemble", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"UConst", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"#", ",", " ", "z", ",", " ", "0"}], "]"}], "]"}], "&"}], "/@",
       "U"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UResPol", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Simp", "/@", 
       RowBox[{"(", 
        RowBox[{"29", 
         RowBox[{"Sqrt", "[", "5", "]"}], 
         RowBox[{"U", "/", "UConst"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UConst", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"29", 
       RowBox[{"UConst", "/", 
        RowBox[{"UConst", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"UConst", " ", "UResPol"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TraditionalForm", "[", 
    RowBox[{"MatrixForm", "[", "U", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6870024960882893`*^9, 3.687002508681306*^9}, 
   3.6870025506744347`*^9, {3.6870026183242397`*^9, 3.6870026222674007`*^9}, {
   3.687003137999549*^9, 3.687003283594556*^9}, {3.6870033287564907`*^9, 
   3.687003330211401*^9}, {3.687003405270508*^9, 3.687003453445417*^9}, {
   3.687003487517576*^9, 3.687003494637779*^9}, {3.687003757684908*^9, 
   3.687003766469227*^9}, {3.68707466740753*^9, 3.687074856743557*^9}, 
   3.687085390920122*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "the", " ", "explicit", " ", "expression", " ", "for", " ", 
    RowBox[{"Du", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DuFinal", "=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", "^", "2"}]}], ")"}], "I"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"450", 
           RowBox[{"Sqrt", "[", "3", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "2"}], "-", 
             RowBox[{"a", "^", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "^", "2"}], 
              RowBox[{"z", "^", "2"}]}], "-", "1"}], ")"}]}], ")"}]}], "/.", 
        RowBox[{"a", "\[Rule]", "aval"}]}], "]"}], "DuNumMinus2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Construct", " ", "the", " ", "matrix", " ", "with", " ", "columns", " ", 
      RowBox[{"Du", ".", "U"}]}], ",", " ", 
     RowBox[{"U", " ", "and", " ", 
      RowBox[{"U", "'"}], " ", "and", " ", "compute", " ", "the", " ", 
      "linear", " ", 
      RowBox[{"dependence", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rank2Mx", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"DuFinal", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], "M1"}], "+", 
           RowBox[{
            RowBox[{"DuFinal", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], "M2"}], "+", 
           RowBox[{
            RowBox[{"DuFinal", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", " ", "1"}], "]"}], "]"}], "M3"}]}], ")"}], 
         ".", "U"}], ",", " ", "U", ",", " ", 
        RowBox[{"D", "[", 
         RowBox[{"U", ",", " ", "z"}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"NullSpace", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "Rank2Mx", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "3"}], "]"}], "]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.687003770450275*^9, 3.6870038929277363`*^9}, {
   3.687005344447385*^9, 3.6870053863668528`*^9}, {3.68700557639855*^9, 
   3.687005582101923*^9}, {3.687005888540457*^9, 3.6870059459472647`*^9}, {
   3.687005981006958*^9, 3.6870060130686913`*^9}, 3.687006243075986*^9, {
   3.6870748751694355`*^9, 3.687074937464452*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Lemma", " ", "B", 
   RowBox[{".2", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6870099430131407`*^9, 3.6870099586420593`*^9}, {
   3.68701018409715*^9, 3.687010218408284*^9}, {3.687010358556024*^9, 
   3.687010407366346*^9}, {3.687010862631558*^9, 3.687010863438631*^9}, 
   3.687010992833633*^9, {3.6870749885256786`*^9, 3.687075010467599*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "i", " ", "Du", 
    RowBox[{
     RowBox[{"(", "1", ")"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"I", " ", "DuFinal"}], "/.", 
    RowBox[{"z", "\[Rule]", "1"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Compute", " ", "the", " ", "residue", " ", "at", " ", "P", " ", "and", 
     " ", "construct", " ", "xi_R", " ", "and", " ", 
     RowBox[{"xi_I", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ResPval", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"ResP", "/.", 
       RowBox[{"kP", "\[Rule]", "kPval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"xiR", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ResPval", "-", 
        RowBox[{"ConjugateTranspose", "[", "ResPval", "]"}]}], ")"}], "/", 
      "2"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"xiI", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"-", "600"}], "I", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ResPval", "+", 
         RowBox[{"ConjugateTranspose", "[", "ResPval", "]"}]}], ")"}], "/", 
       "2"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6870099430131407`*^9, 3.6870099586420593`*^9}, {
   3.68701018409715*^9, 3.687010218408284*^9}, {3.687010358556024*^9, 
   3.687010407366346*^9}, {3.687010862631558*^9, 3.687010863438631*^9}, 
   3.687010992833633*^9, {3.6870749885256786`*^9, 3.687075040691576*^9}, 
   3.6881983241991854`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Find", " ", "the", " ", "sign", " ", "of", " ", "the", " ", "required", 
    " ", 
    RowBox[{"determinant", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Sign", "[", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"xiI", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", " ", "1"}], "]"}], "]"}], "]"}], ",", " ", 
        RowBox[{"Re", "[", 
         RowBox[{"xiI", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", " ", "1"}], "]"}], "]"}], "]"}], ",", " ", "0"}],
        "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"9", ",", " ", 
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "55", "]"}]}], ",", " ", "0"}], "}"}]}], "}"}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.687011187795506*^9, 3.6870112059644337`*^9}, {
  3.687011360266526*^9, 3.6870114294981623`*^9}, {3.687075045130067*^9, 
  3.6870750535219507`*^9}, {3.705832568109748*^9, 3.705832569813388*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Lemma", " ", "B", 
   RowBox[{".3", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6870750585226*^9, 3.6870750637583256`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Construct", " ", "the", " ", "polynomial", " ", "representing", " ", 
    RowBox[{"p", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pPoly", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"13", "-", "i"}], ")"}]}], 
        RowBox[{"y", "^", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "13"}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Convert", " ", "it", " ", "to", " ", "the", " ", "polynomial", " ", 
     "whose", " ", "roots", " ", "are", " ", "the", " ", "vertices", " ", 
     "of", " ", 
     RowBox[{"p", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pPoly", "=", 
     RowBox[{"pPoly", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", " ", 
        RowBox[{"y", "\[Rule]", "z"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"pPolyFactors", "=", 
    RowBox[{"FactorList", "[", 
     RowBox[{"pPoly", ",", " ", 
      RowBox[{"Extension", "\[Rule]", "Automatic"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Find", " ", "the", " ", "real", " ", "vertices", " ", "of", " ", 
     RowBox[{"p", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pVerts", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"z", "/.", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"pPolyFactors", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", " ", "1"}], "]"}], "]"}], 
          RowBox[{"pPolyFactors", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", " ", "1"}], "]"}], "]"}]}], "\[Equal]", "0"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Construct", " ", "the", " ", "other", " ", "vertices", " ", "by", " ", 
     RowBox[{"rotation", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pVerts", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"pVerts", ",", " ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"2", "Pi", " ", 
           RowBox[{"I", "/", "3"}]}], "]"}], "pVerts"}], ",", " ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", "/", "3"}]}], "]"}], "pVerts"}]}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Construct", " ", "the", " ", "vertices", " ", "of", " ", "q", " ", "by", 
     " ", 
     RowBox[{"rotation", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qVerts", "=", 
     RowBox[{"-", "pVerts"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "the", " ", 
     RowBox[{"cos", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{"theta", "/", "2"}], ")"}], " ", 
     RowBox[{"function", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"#1", " ", 
              RowBox[{"Conjugate", "[", "#2", "]"}]}], "]"}], "+", "1"}], 
           "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Norm", "[", 
             RowBox[{"{", 
              RowBox[{"#1", ",", " ", "1"}], "}"}], "]"}], 
            RowBox[{"Norm", "[", 
             RowBox[{"{", 
              RowBox[{"#2", ",", " ", "1"}], "}"}], "]"}]}], ")"}]}], ")"}], 
        "^", "2"}], "]"}], "&"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.687075072979226*^9, 3.687075120878649*^9}, {
  3.6870751579164095`*^9, 3.6870752197241096`*^9}, {3.687075254246173*^9, 
  3.6870753382599316`*^9}, {3.6870753964733477`*^9, 3.6870754652053237`*^9}, {
  3.687075566516322*^9, 3.6870756329028654`*^9}, {3.6870756688127856`*^9, 
  3.687075688050389*^9}, {3.687075785111063*^9, 3.6870758262430677`*^9}, {
  3.68707600562568*^9, 3.6870760090952744`*^9}, {3.687083394522243*^9, 
  3.687083394761917*^9}, {3.687083430061451*^9, 3.687083475629723*^9}, {
  3.687084216694858*^9, 3.687084223830409*^9}, {3.6870843748661957`*^9, 
  3.687084628442006*^9}, {3.687084661840921*^9, 3.687084661933744*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "first", " ", 
    RowBox[{"set", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Set1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"pVerts", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{"qVerts", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "12"}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Set1", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"FullSimplify", "[", "Set1", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Set1", ",", " ", 
       RowBox[{
        RowBox[{"#1", "<", "#2"}], "&"}]}], "]"}], ",", " ", 
     RowBox[{"Sqrt", "[", "5", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6870753568575096`*^9, 3.6870753939102535`*^9}, {
   3.68707546944032*^9, 3.687075486084236*^9}, {3.687075603366684*^9, 
   3.687075623541876*^9}, {3.687075875016362*^9, 3.687075898394467*^9}, {
   3.687083479020932*^9, 3.687083500564069*^9}, 3.687083593696837*^9, {
   3.687083681322278*^9, 3.6870836819697227`*^9}, {3.687083728848712*^9, 
   3.687083734961811*^9}, {3.687083798668704*^9, 3.6870838006678123`*^9}, {
   3.687083853077883*^9, 3.687083856947658*^9}, {3.687084653969146*^9, 
   3.6870846909522943`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "second", " ", 
    RowBox[{"set", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Set2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"pVerts", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{"pVerts", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "12"}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Set2", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"FullSimplify", "[", "Set2", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Set2", ",", " ", 
       RowBox[{
        RowBox[{"#1", "<", "#2"}], "&"}]}], "]"}], ",", " ", 
     RowBox[{"Sqrt", "[", "5", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.687083614543439*^9, 3.687083618494254*^9}, {
  3.6870836844654903`*^9, 3.687083685857123*^9}, {3.687083741002822*^9, 
  3.687083746810009*^9}, {3.687083803050515*^9, 3.687083805178267*^9}, {
  3.687083864805687*^9, 3.687083867493429*^9}, {3.6870847042691393`*^9, 
  3.687084717975065*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Appendix", " ", 
   RowBox[{"C", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.707313065215768*^9, 3.7073130711082754`*^9}, 
   3.707370975996949*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", 
    RowBox[{"a", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a", ":=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "#"}]}], "]"}]}]}], ")"}]}], "]"}], "]"}], 
      "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Define", " ", "rotations", " ", "about", " ", "the", " ", "axis", " ", 
       "from", " ", "i", " ", "to"}], " ", "-", "i"}], ",", " ", 
     RowBox[{"and", " ", "about", " ", "the", " ", "vertical", " ", 
      RowBox[{"axis", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Roti", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"theta", "/", "2"}], "]"}], "x"}], "-", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"theta", "/", "2"}], "]"}], "y"}]}]}], ",", " ", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"theta", "/", "2"}], "]"}], "x"}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"theta", "/", "2"}], "]"}], "y"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rotv", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", 
           RowBox[{"theta", "/", "2"}]}], "]"}], "x"}]}], ",", " ", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"theta", "/", "2"}]}], "]"}], "y"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Compute", " ", "theta_e", " ", "and", " ", 
     RowBox[{"theta_f", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thetae", ":=", 
     RowBox[{
      RowBox[{"ArcCos", "[", 
       RowBox[{
        RowBox[{"a", "[", "#", "]"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"a", "[", "#", "]"}], "^", "2"}]}], "]"}]}], "]"}], 
      "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thetaf", ":=", 
     RowBox[{
      RowBox[{"ArcSin", "[", 
       RowBox[{"2", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"a", "[", "#", "]"}], "^", "2"}]}], ")"}]}], "]"}]}], 
       "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Compute", " ", "the", " ", "rotations", " ", "needed", " ", "for", " ", 
     "C_e", " ", "and", " ", 
     RowBox[{"C_f", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eRot", ":=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Roti", "/.", 
        RowBox[{"{", 
         RowBox[{"theta", "\[Rule]", 
          RowBox[{"thetae", "[", "#", "]"}]}], "}"}]}], "]"}], "&"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fRot1", ":=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Rotv", "/.", 
        RowBox[{"{", 
         RowBox[{"theta", "\[Rule]", 
          RowBox[{"Pi", "/", "#"}]}], "}"}]}], "]"}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fRot2", ":=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Roti", "/.", 
        RowBox[{"{", 
         RowBox[{"theta", "\[Rule]", 
          RowBox[{"thetaf", "[", "#", "]"}]}], "}"}]}], "]"}], "&"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fRot3", "=", 
     RowBox[{"Rotv", "/.", 
      RowBox[{"{", 
       RowBox[{"theta", "\[Rule]", "Pi"}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.707315721648912*^9, 3.7073157328693876`*^9}, {
   3.707315836201369*^9, 3.707315838233029*^9}, {3.707315936999585*^9, 
   3.707315946407603*^9}, {3.7073159790385594`*^9, 3.707315982258071*^9}, {
   3.707316014076413*^9, 3.707316081400508*^9}, {3.7073161991066427`*^9, 
   3.7073162225792875`*^9}, {3.7073163003885155`*^9, 
   3.7073163484269595`*^9}, {3.7073163789309807`*^9, 
   3.7073165309949317`*^9}, {3.7073625944777017`*^9, 
   3.7073627027135563`*^9}, {3.7073628109027405`*^9, 
   3.7073628138252444`*^9}, {3.707363006370631*^9, 3.707363010699417*^9}, {
   3.707363132515709*^9, 3.70736313574057*^9}, {3.7073631775381174`*^9, 
   3.707363197725068*^9}, {3.7073635133178387`*^9, 3.7073635247404876`*^9}, {
   3.7073636666707*^9, 3.707363672765441*^9}, {3.707364172209959*^9, 
   3.7073642095122447`*^9}, {3.7073642404544415`*^9, 
   3.7073642438766317`*^9}, {3.7073644235315633`*^9, 
   3.7073644271572757`*^9}, {3.7073649280973186`*^9, 3.707364935957975*^9}, 
   3.707365050332063*^9, {3.707368432610536*^9, 3.707368435063984*^9}, {
   3.7073697165740347`*^9, 3.7073697827245054`*^9}, {3.7073704481485033`*^9, 
   3.7073705740125246`*^9}, {3.7073707199717393`*^9, 
   3.7073707221284175`*^9}, {3.707370871420162*^9, 3.7073708738893194`*^9}, {
   3.7073710213336415`*^9, 3.7073710239589787`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Triangle", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rC", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"aval", "=", 
    RowBox[{"a", "[", "rC", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cv", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"x", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"rC", "+", "1"}], ")"}]}], 
           RowBox[{"a", "^", "rC"}], " ", 
           RowBox[{"x", "^", "rC"}]}], "+", 
          RowBox[{"y", "^", "rC"}]}], ")"}]}], "/.", 
       RowBox[{"a", "\[Rule]", "aval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ce", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"Cv", "/.", 
        RowBox[{"eRot", "[", "rC", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cf", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cv", "/.", 
            RowBox[{"fRot1", "[", "rC", "]"}]}], ")"}], "/.", 
          RowBox[{"fRot2", "[", "rC", "]"}]}], ")"}], "/.", "fRot3"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Cancel", " ", "off", " ", "common", " ", "factors", " ", "and", " ", 
     RowBox[{"simplify", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Cv", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Cv", ",", " ", 
       RowBox[{"x", "^", "3"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Ce", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Ce", ",", " ", 
       RowBox[{"y", "^", "3"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Cf", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Cf", ",", " ", 
       RowBox[{"x", "^", "3"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.707313073374278*^9, 3.707313081094824*^9}, {
   3.7073131169949512`*^9, 3.7073131347790384`*^9}, {3.7073133402481384`*^9, 
   3.7073133837555714`*^9}, {3.707315699912018*^9, 3.7073157371357107`*^9}, {
   3.7073157825363245`*^9, 3.7073157883654876`*^9}, {3.7073158567674613`*^9, 
   3.7073159307797766`*^9}, {3.707316281869712*^9, 3.707316282213679*^9}, {
   3.7073165363394194`*^9, 3.7073165745647583`*^9}, {3.707362739735651*^9, 
   3.7073627902744904`*^9}, {3.707362824436358*^9, 3.707362880648574*^9}, {
   3.707363050268306*^9, 3.7073630522373466`*^9}, {3.7073635465567045`*^9, 
   3.707363550385344*^9}, {3.707364722268603*^9, 3.7073647285197735`*^9}, {
   3.707364846412421*^9, 3.7073648589615707`*^9}, {3.707365173725047*^9, 
   3.707365211136861*^9}, {3.7073652448276043`*^9, 3.707365331272868*^9}, {
   3.707368515686344*^9, 3.7073685292982025`*^9}, {3.70737061779964*^9, 
   3.7073706455695057`*^9}, 3.7073709774672375`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Tetrahedron", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rC", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"aval", "=", 
    RowBox[{"a", "[", "rC", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cv", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"x", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"rC", "+", "1"}], ")"}]}], 
           RowBox[{"a", "^", "rC"}], " ", 
           RowBox[{"x", "^", "rC"}]}], "+", 
          RowBox[{"y", "^", "rC"}]}], ")"}]}], "/.", 
       RowBox[{"a", "\[Rule]", "aval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ce", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"Cv", "/.", 
        RowBox[{"eRot", "[", "rC", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cf", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cv", "/.", 
            RowBox[{"fRot1", "[", "rC", "]"}]}], ")"}], "/.", 
          RowBox[{"fRot2", "[", "rC", "]"}]}], ")"}], "/.", "fRot3"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Cancel", " ", "off", " ", "common", " ", "factors", " ", "and", " ", 
     RowBox[{"simplify", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Cv", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Cv", ",", " ", 
       RowBox[{"x", "^", "4"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Ce", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Ce", ",", " ", 
       RowBox[{"x", "^", "4"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Cf", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Cf", ",", " ", 
       RowBox[{"y", "^", "4"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.707313073374278*^9, 3.707313081094824*^9}, {
   3.7073131169949512`*^9, 3.7073131347790384`*^9}, {3.7073133402481384`*^9, 
   3.7073133837555714`*^9}, {3.707315699912018*^9, 3.7073157371357107`*^9}, {
   3.7073157825363245`*^9, 3.7073157883654876`*^9}, {3.7073158567674613`*^9, 
   3.7073159307797766`*^9}, {3.707316281869712*^9, 3.707316282213679*^9}, {
   3.7073165363394194`*^9, 3.7073165745647583`*^9}, {3.707362739735651*^9, 
   3.7073627902744904`*^9}, {3.707362824436358*^9, 3.707362880648574*^9}, {
   3.707363050268306*^9, 3.7073630522373466`*^9}, {3.7073635465567045`*^9, 
   3.707363550385344*^9}, {3.7073646605245175`*^9, 3.707364665478484*^9}, {
   3.7073647383179674`*^9, 3.7073647690255785`*^9}, {3.7073648049531193`*^9, 
   3.707364829019237*^9}, {3.7073651943685236`*^9, 3.707365219497548*^9}, {
   3.707365341899415*^9, 3.7073653570426817`*^9}, 3.7073685412690897`*^9, {
   3.707370653867449*^9, 3.7073706799023366`*^9}, 3.707370979139145*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Octahedron", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rC", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"aval", "=", 
    RowBox[{"a", "[", "rC", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cv", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"x", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"rC", "+", "1"}], ")"}]}], 
           RowBox[{"a", "^", "rC"}], " ", 
           RowBox[{"x", "^", "rC"}]}], "+", 
          RowBox[{"y", "^", "rC"}]}], ")"}], "y"}], "/.", 
       RowBox[{"a", "\[Rule]", "aval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ce", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"Cv", "/.", 
        RowBox[{"eRot", "[", "rC", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cf", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cv", "/.", 
            RowBox[{"fRot1", "[", "rC", "]"}]}], ")"}], "/.", 
          RowBox[{"fRot2", "[", "rC", "]"}]}], ")"}], "/.", "fRot3"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Cancel", " ", "off", " ", "common", " ", "factors", " ", "and", " ", 
     RowBox[{"simplify", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Cv", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Cv", ",", " ", 
       RowBox[{
        RowBox[{"x", "^", "5"}], "y"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Ce", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Ce", ",", " ", 
       RowBox[{"x", "^", "6"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Cf", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Cf", ",", " ", 
       RowBox[{"x", "^", "6"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7073653703263044`*^9, 3.7073653985337844`*^9}, 
   3.7073654487279453`*^9, 3.7073685472853928`*^9, {3.707370657320964*^9, 
   3.707370683809125*^9}, 3.707370981061536*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Icosahedron", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rC", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"aval", "=", 
    RowBox[{"a", "[", "rC", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cv", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"x", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"rC", "+", "1"}], ")"}]}], 
           RowBox[{"a", "^", "rC"}], " ", 
           RowBox[{"x", "^", "rC"}]}], "+", 
          RowBox[{"y", "^", "rC"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "^", "rC"}]}], "/", 
           RowBox[{"a", "^", "rC"}]}], "+", 
          RowBox[{"y", "^", "rC"}]}], ")"}], "y"}], "/.", 
       RowBox[{"a", "\[Rule]", "aval"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ce", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"Cv", "/.", 
        RowBox[{"eRot", "[", "rC", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cf", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cv", "/.", 
            RowBox[{"fRot1", "[", "rC", "]"}]}], ")"}], "/.", 
          RowBox[{"fRot2", "[", "rC", "]"}]}], ")"}], "/.", "fRot3"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Cancel", " ", "off", " ", "common", " ", "factors", " ", "and", " ", 
     RowBox[{"simplify", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Cv", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Cv", ",", " ", 
       RowBox[{
        RowBox[{"x", "^", "11"}], "y"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", "5", "]"}], 
     RowBox[{"Ce", "/", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Ce", ",", " ", 
        RowBox[{"x", "^", "12"}]}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Cf", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Cf", ",", " ", 
       RowBox[{"x", "^", "12"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7073653766709433`*^9, 3.707365423459659*^9}, {
   3.7073654714337587`*^9, 3.7073654920461454`*^9}, {3.7073655841959133`*^9, 
   3.707365590571762*^9}, {3.7073656660403*^9, 3.7073656761816263`*^9}, 
   3.70736855375537*^9, 3.7073706871846223`*^9, 3.7073709826400175`*^9}]
},
WindowSize->{766, 772},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 7, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1209, 22, 72, "Input"],
Cell[1770, 44, 1252, 24, 72, "Input"],
Cell[3025, 70, 3814, 89, 232, "Input"],
Cell[6842, 161, 277, 6, 31, "Input"],
Cell[7122, 169, 2338, 61, 132, "Input"],
Cell[9463, 232, 3324, 87, 192, "Input"],
Cell[12790, 321, 4200, 104, 232, "Input"],
Cell[16993, 427, 2099, 51, 112, "Input"],
Cell[19095, 480, 443, 8, 31, "Input"],
Cell[19541, 490, 1650, 42, 112, "Input"],
Cell[21194, 534, 7281, 178, 492, "Input"],
Cell[28478, 714, 1462, 31, 112, "Input"],
Cell[29943, 747, 4539, 117, 352, "Input"],
Cell[34485, 866, 3363, 76, 212, "Input"],
Cell[37851, 944, 3261, 78, 212, "Input"],
Cell[41115, 1024, 1954, 56, 212, "Input"],
Cell[43072, 1082, 2584, 69, 172, "Input"],
Cell[45659, 1153, 1654, 44, 152, "Input"],
Cell[47316, 1199, 2013, 46, 152, "Input"],
Cell[49332, 1247, 3328, 80, 292, "Input"],
Cell[52663, 1329, 683, 17, 52, "Input"],
Cell[53349, 1348, 1529, 40, 152, "Input"],
Cell[54881, 1390, 2042, 56, 192, "Input"],
Cell[56926, 1448, 3250, 83, 232, "Input"],
Cell[60179, 1533, 5454, 123, 272, "Input"],
Cell[65636, 1658, 3860, 95, 332, "Input"],
Cell[69499, 1755, 6514, 161, 512, "Input"],
Cell[76016, 1918, 3213, 88, 172, "Input"],
Cell[79232, 2008, 1810, 51, 72, "Input"],
Cell[81045, 2061, 2810, 57, 152, "Input"],
Cell[83858, 2120, 5727, 136, 352, "Input"],
Cell[89588, 2258, 3924, 93, 132, "Input"],
Cell[93515, 2353, 3286, 87, 252, "Input"],
Cell[96804, 2442, 1893, 42, 72, "Input"],
Cell[98700, 2486, 5696, 166, 352, "Input"],
Cell[104399, 2654, 1315, 26, 72, "Input"],
Cell[105717, 2682, 2272, 56, 192, "Input"],
Cell[107992, 2740, 2774, 75, 212, "Input"],
Cell[110769, 2817, 392, 7, 31, "Input"],
Cell[111164, 2826, 1566, 41, 132, "Input"],
Cell[112733, 2869, 1177, 32, 72, "Input"],
Cell[113913, 2903, 169, 4, 31, "Input"],
Cell[114085, 2909, 4607, 123, 312, "Input"],
Cell[118695, 3034, 1548, 38, 92, "Input"],
Cell[120246, 3074, 1322, 35, 92, "Input"],
Cell[121571, 3111, 194, 5, 31, "Input"],
Cell[121768, 3118, 5412, 146, 272, "Input"],
Cell[127183, 3266, 3154, 77, 212, "Input"],
Cell[130340, 3345, 3184, 77, 212, "Input"],
Cell[133527, 3424, 2426, 69, 212, "Input"],
Cell[135956, 3495, 2808, 79, 232, "Input"]
}
]
*)

(* End of internal cache information *)

